Vibrational strong coupling influences product selectivity in a model for post transition state bifurcation reactions

In this study we explore the possibility of modulating product selectivity (branching ratios) in post transition state bifurcation (PTSB) reactions via vibrational strong coupling (VSC) to an optical cavity. Detailed classical and quantum dynamical calculations on a model potential reveal that the branching ratio can be enhanced by nearly a factor of two under VSC conditions. Interestingly, upon altering the shape of the potential, we find a switch in the cavity frequency at which maximum enhancement in selectivity is observed. Apart from emphasizing the role of both cavity-system and intramolecular energy transfer to the observed enhancements, we highlight the complexity of the VSC mechanism in terms of the choice of the cavity frequency vis--\`a--vis the various molecular mode frequencies. Our work shows that, in principle, cavity quantum electrodynamics can reshape dynamical outcomes in reactions with complex potential energy landscapes.

==> anc/SI_PTSBVSC.bib <==
% This file was created with JabRef 2.8.1.
% Encoding: Cp1252

@article{fischer2022cavity,
  title={Cavity-altered thermal isomerization rates and dynamical resonant localization in vibro-polaritonic chemistry},
  author={Fischer, Eric W and Anders, Janet and Saalfrank, Peter},
  journal={J. Chem. Phys.},
  volume={156},
  number={15},
  pages= {154305},
  year={2022},
  publisher={AIP Publishing}
}


@article{mondal2024cavity,
  title={Cavity induced modulation of intramolecular vibrational energy flow pathways},
  author={Mondal, Subhadip and Keshavamurthy, Srihari},
  journal={J. Chem. Phys.},
  volume={161},
  number={19},
pages={194302},
  year={2024},
  publisher={AIP Publishing}
}


@article{mondal2023phase,
  title={Phase space perspective on a model for isomerization in an optical cavity},
  author={Mondal, Subhadip and Keshavamurthy, Srihari},
  journal={J. Chem. Phys.},
  volume={159},
  number={7},
pages={074106},
  year={2023},
  publisher={AIP Publishing}
}


@article{mondal2022dissociation,
  title={Dissociation dynamics of a diatomic molecule in an optical cavity},
  author={Mondal, Subhadip and Wang, Derek S and Keshavamurthy, Srihari},
  journal={J. Chem. Phys.},
  volume={157},
  number={24},
pages={244109},
  year={2022},
  publisher={AIP Publishing}
}

@book{shapiro2003principles,
  title={Principles of the quantum control of molecular processes},
  author={Shapiro, Moshe and Brumer, Paul},
  year={2003}
}
@book{1130282271242091008,
author="Rice, Stuart Alan and Zhao, Meishan",
title="Optical control of molecular dynamics",
publisher="John Wiley & Sons",
year="2000",
series="The George Fisher Baker non-resident lectureship in chemistry at Cornell University",
URL="https://cir.nii.ac.jp/crid/1130282271242091008"
}

@article{shi1988optimal,
  title={Optimal control of selective vibrational excitation in harmonic linear chain molecules},
  author={Shi, Shenghua and Woody, Andrea and Rabitz, Herschel},
  journal={J. Chem. Phys.},
  volume={88},
  number={11},
  pages={6870--6883},
  year={1988},
  publisher={AIP Publishing}
}

@article{potter1992femtosecond,
  title={Femtosecond laser control of a chemical reaction},
  author={Potter, ED and Herek, JL and Pedersen, S and Liu, Q and Zewail, AH},
  journal={Nature},
  volume={355},
  number={6355},
  pages={66--68},
  year={1992},
  publisher={Nature Publishing Group UK London}
}

@article{warren1993coherent,
  title={Coherent control of quantum dynamics: the dream is alive},
  author={Warren, Warren S and Rabitz, Herschel and Dahleh, Mohammed},
  journal={Science},
  volume={259},
  number={5101},
  pages={1581--1589},
  year={1993},
  publisher={American Association for the Advancement of Science}
}

@article{shapiro1994coherent,
  title={Coherent and incoherent laser control of photochemical reactions},
  author={Shapiro, Moshe and Brumer, Paul},
  journal={Int. Rev. Phys. Chem.},
  volume={13},
  number={2},
  pages={187--229},
  year={1994},
  publisher={Taylor \& Francis}
}

@article{assion1998control,
  title={Control of chemical reactions by feedback-optimized phase-shaped femtosecond laser pulses},
  author={Assion, Andreas and Baumert, T and Bergt, M and Brixner, T and Kiefer, B and Seyfried, V and Strehle, M and Gerber, G},
  journal={Science},
  volume={282},
  number={5390},
  pages={919--922},
  year={1998},
  publisher={American Association for the Advancement of Science}
}

@article{shapiro2003coherent,
  title={Coherent control of molecular dynamics},
  author={Shapiro, Moshe and Brumer, Paul},
  journal={Rep. Prog. Phys.},
  volume={66},
  number={6},
  pages={859},
  year={2003},
  publisher={IOP Publishing}
}

@article{rabitz2000whither,
  title={Whither the future of controlling quantum phenomena?},
  author={Rabitz, Herschel and de Vivie-Riedle, Regina and Motzkus, Marcus and Kompa, Karl},
  journal={Science},
  volume={288},
  number={5467},
  pages={824--828},
  year={2000},
  publisher={American Association for the Advancement of Science}
}

@article{dantus2004experimental,
  title={Experimental coherent laser control of physicochemical processes},
  author={Dantus, Marcos and Lozovoy, Vadim V},
  journal={Chem. Rev.},
  volume={104},
  number={4},
  pages={1813--1860},
  year={2004},
  publisher={ACS Publications}
}

@article{ohmori2009wave,
  title={Wave-packet and coherent control dynamics},
  author={Ohmori, Kenji},
  journal={Annu. Rev. Phys. Chem.},
  volume={60},
  pages={487--511},
  year={2009},
  publisher={Annual Reviews}
}

@article{maiman1960stimulated,
  title={Stimulated optical radiation in ruby},
  author={Maiman, Theodore H},
  journal={Nature},
  volume={187},
  number={4736},
  pages={493--494},
  year={1960},
  publisher={Nature Publishing Group UK London}
}

@article{
CrimScience1990,
author = {F. Fleming Crim },
title = {State- and Bond-Selected Unimolecular Reactions},
journal = {Science},
volume = {249},
number = {4975},
pages = {1387-1392},
year = {1990},
doi = {10.1126/science.249.4975.1387},
abstract = {Unimolecular reactions are crucial chemical events that have been the focus of increasingly sophisticated investigation in the past decade. Unraveling their details is one fundamental goal of experimental and theoretical studies of chemical dynamics. New techniques are revealing the possibilities, and challenges, of eigenstate- and bond-specific unimolecular reactions. These experiments clearly demonstrate the intimate connection between intramolecular processes and unimolecular reaction dynamics and suggest means of exploiting molecular properties to study and control reactions at the level of individual quantum states.}}

@article{
ZareScience1998,
author = {Richard N. Zare },
title = {Laser Control of Chemical Reactions},
journal = {Science},
volume = {279},
number = {5358},
pages = {1875-1879},
year = {1998},
doi = {10.1126/science.279.5358.1875},
abstract = {Experiments show how product pathways can be controlled by irradiation with one or more laser beams during individual bimolecular collisions or during unimolecular decompositions. For bimolecular collisions, control has been achieved by selective excitation of reagent vibrational modes, by control of reagent approach geometry, and by control of orbital alignment. For unimolecular reactions, control has been achieved by quantum interference between different reaction pathways connecting the same initial and final states and by adjusting the temporal shape and spectral content of ultrashort, chirped pulses of radiation. These collision-control experiments deeply enrich the understanding of how chemical reactions occur.}}

@article{bloembergen1978infrared,
  title={Infrared-laser-induced unimolecular reactions},
  author={Bloembergen, Nicolaas and Yablonovitch, Eli},
  journal={Physics Today},
  volume={31},
  number={5},
  pages={23--30},
  year={1978},
  publisher={American Institute of Physics}
}

@article{zewail1980laser,
  title={Laser selective chemistry—is it possible?},
  author={Zewail, Ahmed H},
  journal={Physics Today},
  volume={33},
  number={11},
  pages={27--33},
  year={1980},
  publisher={American Institute of Physics}
}


@article{oref1979highly,
  title={Do highly excited reactive polyatomic molecules behave ergodically?},
  author={Oref, Izhack and Rabinovitch, B Seymour},
  journal={Accounts of Chemical Research},
  volume={12},
  number={5},
  pages={166--175},
  year={1979},
  publisher={ACS Publications}
}



@article{parmenter1983introductory,
  title={Introductory lecture. Vibrational redistribution within excited electronic states of polyatomic molecules},
  author={Parmenter, Charles S},
  journal={Faraday Discuss.},
  volume={75},
  pages={7--22},
  year={1983},
  publisher={Royal Society of Chemistry}
}

@article{mcdonald1979creation,
  title={Creation and Disposal of Vibration Energy in Polyatomic Molecules},
  author={McDonald, JD},
  journal={Annu. Rev. Phys. Chem.},
  volume={30},
  number={1},
  pages={29--50},
  year={1979},
  publisher={Annual Reviews 4139 El Camino Way, PO Box 10139, Palo Alto, CA 94303-0139, USA}
}

@article{quack1990spectra,
  title={Spectra and dynamics of coupled vibrations in polyatomic molecules},
  author={Quack, Martin},
  journal={Annu. Rev. Phys. Chem.},
  volume={41},
  number={1},
  pages={839--874},
  year={1990}
}

@article{child1984overtone,
  title={Overtone frequencies and intensities in the local mode picture},
  author={Child, MS and Halonen, L},
  journal={Adv. Chem. Phys.},
  pages={1--58},
  year={1984},
  publisher={Wiley Online Library}
}

@article{nesbitt1996vibrational,
  title={Vibrational energy flow in highly excited molecules: role of intramolecular vibrational redistribution},
  author={Nesbitt, David J and Field, Robert W},
  journal={J. Phys. Chem.},
  volume={100},
  number={31},
  pages={12735--12756},
  year={1996},
  publisher={ACS Publications}
}

@article{keske2000decoding,
  title={Decoding the dynamical information embedded in highly mixed quantum states},
  author={Keske, John C and Pate, Brooks H},
  journal={Annu. Rev. Phys. Chem.},
  volume={51},
  number={1},
  pages={323--353},
  year={2000},
  publisher={Annual Reviews 4139 El Camino Way, PO Box 10139, Palo Alto, CA 94303-0139, USA}
}

@article{gruebele1998molecular,
  title={Molecular vibrational energy flow: Beyond the Golden Rule},
  author={Gruebele, M and Bigwood, R},
  journal={Int. Rev. Phys. Chem.},
  volume={17},
  number={2},
  pages={91--145},
  year={1998},
  publisher={Taylor \& Francis}
}

@article{gruebele2000vibrational,
  title={Vibrational energy flow: A state space approach},
  author={Gruebele, M},
  journal={Adv. Chem. Phys.},
  volume={114},
  pages={193--261},
  year={2000},
  publisher={Wiley Online Library}
}

@article{karmakar2020intramolecular,
  title={Intramolecular vibrational energy redistribution and the quantum ergodicity transition: a phase space perspective},
  author={Karmakar, Sourav and Keshavamurthy, Srihari},
  journal={Phys. Chem. Chem. Phys.},
  volume={22},
  number={20},
  pages={11139--11173},
  year={2020},
  publisher={Royal Society of Chemistry}
}

@article{leitner2015quantum,
  title={Quantum ergodicity and energy flow in molecules},
  author={Leitner, David M},
  journal={Adv. Phys.},
  volume={64},
  number={4},
  pages={445--517},
  year={2015},
  publisher={Taylor \& Francis}
}

@article{rehbein2015chemistry,
  title={Chemistry in motion—off the MEP},
  author={Rehbein, Julia and Wulff, Bastian},
  journal={Tetrahedron Lett.},
  volume={56},
  number={50},
  pages={6931--6943},
  year={2015},
  publisher={Elsevier}
}

@article{jiang2019dynamics,
  title={Dynamics in reactions on metal surfaces: A theoretical perspective},
  author={Jiang, Bin and Guo, Hua},
  journal={J. Chem. Phys.},
  volume={150},
  number={18},
  year={2019},
  publisher={AIP Publishing}
}

@article{yang2018dynamics,
  title={The dynamics of chemical reactions: atomistic visualizations of organic reactions, and homage to van’t Hoff},
  author={Yang, Zhongyue and Houk, KN},
  journal={Chem. Eur. J.},
  volume={24},
  number={16},
  pages={3916--3924},
  year={2018},
  publisher={Wiley Online Library}
}


@article{carrascosa2017imaging,
  title={Imaging dynamic fingerprints of competing E2 and SN2 reactions},
  author={Carrascosa, Eduardo and Meyer, Jennifer and Zhang, Jiaxu and Stei, Martin and Michaelsen, Tim and Hase, William L and Yang, Li and Wester, Roland},
  journal={Nat. Commun.},
  volume={8},
  number={1},
  pages={25},
  year={2017},
  publisher={Nature Publishing Group UK London}
}

@article{proenza2016dynamical,
  title={Dynamical bifurcation in gas-phase XH-+ CH3Y SN2 reactions: The role of energy flow and redistribution in avoiding the minimum energy path},
  author={Proenza, Yaicel G and de Souza, Miguel AF and Longo, Ricardo L},
  journal={Chem. Eur. J.},
  volume={22},
  number={45},
  pages={16220--16229},
  year={2016},
  publisher={Wiley Online Library}
}

@article{kurouchi2018labelling,
  title={Labelling and determination of the energy in reactive intermediates in solution enabled by energy-dependent reaction selectivity},
  author={Kurouchi, Hiroaki and Singleton, Daniel A},
  journal={Nat. Chem.},
  volume={10},
  number={2},
  pages={237--241},
  year={2018},
  publisher={Nature Publishing Group UK London}
}

@article{zhao2015state,
  title={State-to-state mode specificity: Energy sequestration and flow gated by transition state},
  author={Zhao, Bin and Sun, Zhigang and Guo, Hua},
  journal={J. Am. Chem. Soc.},
  volume={137},
  number={50},
  pages={15964--15970},
  year={2015},
  publisher={ACS Publications}
}

@article{gardner2018direct,
  title={Direct observation of vibrational energy dispersal via methyl torsions},
  author={Gardner, Adrian M and Tuttle, William D and Whalley, Laura E and Wright, Timothy G},
  journal={Chem. Sci.},
  volume={9},
  number={8},
  pages={2270--2283},
  year={2018},
  publisher={Royal Society of Chemistry}
}

@article{jayee2020nonstatistical,
  title={Nonstatistical reaction dynamics},
  author={Jayee, Bhumika and Hase, William L},
  journal={Annu. Rev. Phys. Chem.},
  volume={71},
  number={1},
  pages={289--313},
  year={2020},
  publisher={Annual Reviews}
}

@article{SKPKYKS2020,
author = {Karmakar, Sourav and Yadav, Pankaj K. and Keshavamurthy, Srihari},
title = {Stable chaos and delayed onset of statisticality in unimolecular dissociation reactions},
journal = {Commun. Chem.},
volume = {3},
pages = {4},
year = {2020}
}

@article{leitner2005heat,
  title={Heat transport in molecules and reaction kinetics: the role of quantum energy flow and localization},
  author={Leitner, David M},
  journal={Geometric Structures of Phase Space in Multidimensional Chaos: Applications to Chemical Reaction Dynamics in Complex Systems},
  volume={130},
  pages={205--256},
  year={2005},
  publisher={Wiley Online Library}
}

@article{leitner2008quantum,
  title={A quantum model of restricted vibrational energy flow on the way to the transition state in unimolecular reactions},
  author={Leitner, David M and Gruebele, Martin},
  journal={Mol. Phys.},
  volume={106},
  number={2-4},
  pages={433--442},
  year={2008},
  publisher={Taylor \& Francis}
}

@article{rather2019dinitrogen,
  title={Dinitrogen coupling to a terpyridine-molybdenum chromophore is switched on by Fermi resonance},
  author={Rather, Shahnawaz R and Bezdek, M{\'a}t{\'e} J and Chirik, Paul J and Scholes, Gregory D},
  journal={Chem},
  volume={5},
  number={2},
  pages={402--416},
  year={2019},
  publisher={Elsevier}
}

@article{hassani2025modulating,
  title={Modulating vibrational energy redistribution in highly conjugated systems},
  author={Hassani, Majid and Shaon, Pathick Halder and Mallon, Christopher J and Shi, Tianjiao and Monzy, Judith N and Fenlon, Edward E and Leitner, David M and Tucker, Matthew J},
  journal={J. Chem. Phys.},
  volume={162},
  number={15},
  year={2025},
  publisher={AIP Publishing}
}

@article{shaon2025tuning,
  title={Tuning Vibrational Lifetimes by Chemical Substitution and Impact on Plasmon-Assisted Catalysis},
  author={Shaon, Pathick Halder and Poudel, Humanath and Leitner, David M},
  journal={J. Phys. Chem. A},
  volume={129},
  number={8},
  pages={2006--2015},
  year={2025},
  publisher={ACS Publications}
}

@article{ebbesen2023introduction,
  title={Introduction: polaritonic chemistry},
  author={Ebbesen, Thomas W and Rubio, Angel and Scholes, Gregory D},
  journal={Chem. Rev.},
  volume={123},
  number={21},
  pages={12037--12038},
  year={2023},
  publisher={ACS Publications}
}

@article{dunkelberger2022vibration,
  title={Vibration-cavity polariton chemistry and dynamics},
  author={Dunkelberger, Adam D and Simpkins, Blake S and Vurgaftman, Igor and Owrutsky, Jeffrey C},
  journal={Annu. Rev. Phys. Chem},
  volume={73},
  number={1},
  pages={429--451},
  year={2022},
  publisher={Annual Reviews}
}

@article{nagarajan2021chemistry,
  title={Chemistry under vibrational strong coupling},
  author={Nagarajan, Kalaivanan and Thomas, Anoop and Ebbesen, Thomas W},
  journal={J. Am. Chem. Soc.},
  volume={143},
  number={41},
  pages={16877--16889},
  year={2021},
  publisher={ACS Publications}
}

@article{Simpkins23,
author = {Simpkins, Blake S. and Dunkelberger, Adam D. and Vurgaftman, Igor},
title = {Control, Modulation, and Analytical Descriptions of Vibrational Strong Coupling},
journal = {Chem. Rev.},
volume = {123},
number = {8},
pages = {5020-5048},
year = {2023},
doi = {10.1021/acs.chemrev.2c00774},
}

@article{feist2018polaritonic,
  title={Polaritonic chemistry with organic molecules},
  author={Feist, Johannes and Galego, Javier and Garcia-Vidal, Francisco J},
  journal={ACS Photonics},
  volume={5},
  number={1},
  pages={205--216},
  year={2018},
  publisher={ACS Publications}
}

@article{flick2018strong,
  title={Strong light-matter coupling in quantum chemistry and quantum photonics},
  author={Flick, Johannes and Rivera, Nicholas and Narang, Prineha},
  journal={Nanophotonics},
  volume={7},
  number={9},
  pages={1479--1501},
  year={2018},
  publisher={De Gruyter}
}


@article{herrera2020molecular,
  title={Molecular polaritons for controlling chemistry with quantum optics},
  author={Herrera, Felipe and Owrutsky, Jeffrey},
  journal={J. Chem. Phys.},
  volume={152},
  number={10},
  year={2020},
  publisher={AIP Publishing}
}

@article{garcia2021manipulating,
  title={Manipulating matter by strong coupling to vacuum fields},
  author={Garcia-Vidal, Francisco J and Ciuti, Cristiano and Ebbesen, Thomas W},
  journal={Science},
  volume={373},
  number={6551},
  pages={eabd0336},
  year={2021},
  publisher={American Association for the Advancement of Science}
}

@article{li2022molecular,
  title={Molecular polaritonics: Chemical dynamics under strong light--matter coupling},
  author={Li, Tao E and Cui, Bingyu and Subotnik, Joseph E and Nitzan, Abraham},
  journal={Annu. Rev. Phys. Chem.},
  volume={73},
  number={1},
  pages={43--71},
  year={2022},
  publisher={Annual Reviews}
}

@article{mandal2023theoretical,
  title={Theoretical advances in polariton chemistry and molecular cavity quantum electrodynamics},
  author={Mandal, Arkajit and Taylor, Michael AD and Weight, Braden M and Koessler, Eric R and Li, Xinyang and Huo, Pengfei},
  journal={Chem. Rev.},
  volume={123},
  number={16},
  pages={9786--9879},
  year={2023},
  publisher={ACS Publications}
}

@article{haroche1993cavity,
  title={Cavity quantum electrodynamics},
  author={Haroche, Serge and Raimond, Jean-Michel},
  journal={Scientific American},
  volume={268},
  number={4},
  pages={54--62},
  year={1993},
  publisher={JSTOR}
}

@book{dirac1943quantum,
  title={Quantum electrodynamics},
  author={Dirac, Paul Adrien Maurice and Fok, Vladimir Aleksandrovich and Podolsky, Boris},
  number={1},
  year={1943},
  publisher={Dublin Institute for Advanced Studies}
}

@book{schwinger1958selected,
  title={Selected papers on quantum electrodynamics},
  author={Schwinger, Julian},
  year={1958},
  publisher={Courier Corporation}
}

@incollection{feynman2018space,
  title={Space-time approach to quantum electrodynamics},
  author={Feynman, Richard Phillips},
  booktitle={Quantum Electrodynamics},
  pages={178--198},
  year={2018},
  publisher={CRC Press}
}

@article{tomonaga1966development,
  title={Development of quantum electrodynamics},
  author={Tomonaga, Sinitiro},
  journal={Physics Today},
  volume={19},
  number={9},
  pages={25--32},
  year={1966},
  publisher={American Institute of Physics}
}

@book{milonni2013quantum,
  title={The quantum vacuum: an introduction to quantum electrodynamics},
  author={Milonni, Peter W},
  year={2013},
  publisher={Academic press}
}

@article{riek2015direct,
  title={Direct sampling of electric-field vacuum fluctuations},
  author={Riek, Claudius and Seletskiy, Denis V and Moskalenko, Andrey S and Schmidt, JF and Krauspe, Philipp and Eckart, Sebastian and Eggert, Stefan and Burkard, Guido and Leitenstorfer, Alfred},
  journal={Science},
  volume={350},
  number={6259},
  pages={420--423},
  year={2015},
  publisher={American Association for the Advancement of Science}
}

@article{milonni1975radiation,
  title={Radiation reaction and vacuum fluctuations in spontaneous emission},
  author={Milonni, Peter W and Smith, Wallace Arden},
  journal={Phys. Rev. A},
  volume={11},
  number={3},
  pages={814},
  year={1975},
  publisher={APS}
}

@article{milonni1973interpretation,
  title={Interpretation of radiative corrections in spontaneous emission},
  author={Milonni, Peter W and Ackerhalt, Jay R and Smith, Wallace Arden},
  journal={Phys. Rev. Lett.},
  volume={31},
  number={15},
  pages={958},
  year={1973},
  publisher={APS}
}


@article{lamb1947fine,
  title={Fine structure of the hydrogen atom by a microwave method},
  author={Lamb Jr, Willis E and Retherford, Robert C},
  journal={Phys. Rev.},
  volume={72},
  number={3},
  pages={241},
  year={1947},
  publisher={APS}
}

@article{ackerhalt1973radiation,
  title={Radiation reaction and radiative frequency shifts},
  author={Ackerhalt, Jay R and Knight, Peter L and Eberly, Joseph H},
  journal={Phys. Rev. Lett.},
  volume={30},
  number={10},
  pages={456},
  year={1973},
  publisher={APS}
}

@article{hulet1985inhibited,
  title={Inhibited spontaneous emission by a Rydberg atom},
  author={Hulet, Randall G and Hilfer, Eric S and Kleppner, Daniel},
  journal={Phys. Rev. Lett.},
  volume={55},
  number={20},
  pages={2137},
  year={1985},
  publisher={APS}
}

@article{gabrielse1985observation,
  title={Observation of inhibited spontaneous emission},
  author={Gabrielse, Gerald and Dehmelt, Hans},
  journal={Phys. Rev. Lett.},
  volume={55},
  number={1},
  pages={67},
  year={1985},
  publisher={APS}
}

@article{jhe1987suppression,
  title={Suppression of spontaneous decay at optical frequencies: Test of vacuum-field anisotropy in confined space},
  author={Jhe, Wonho and Anderson, A and Hinds, Edwards A and Meschede, D and Moi, Luigi and Haroche, Serge},
  journal={Phys. Rev. Lett.},
  volume={58},
  number={7},
  pages={666},
  year={1987},
  publisher={APS}
}

@article{thompson1992observation,
  title={Observation of normal-mode splitting for an atom in an optical cavity},
  author={Thompson, RJ and Rempe, Gerhard and Kimble, HJ},
  journal={Phys. Rev. Lett.},
  volume={68},
  number={8},
  pages={1132},
  year={1992},
  publisher={APS}
}

@article{hutchison2012modifying,
  title={Modifying chemical landscapes by coupling to vacuum fields},
  author={Hutchison, James A and Schwartz, Tal and Genet, Cyriaque and Devaux, Elo{\"\i}se and Ebbesen, Thomas W},
  journal={Angew. Chem., Int. Ed.},
  volume={51},
  number={7},
  pages={1592--1596},
  year={2012},
  publisher={WILEY-VCH Verlag Weinheim}
}

@article{peters2019effect,
  title={Effect of strong coupling on photodegradation of the semiconducting polymer P3HT},
  author={Peters, Vanessa N and Faruk, Md Omar and Asane, Joshua and Alexander, Rohan and Peters, D’angelo A and Prayakarao, Srujana and Rout, Sangeeta and Noginov, MA},
  journal={Optica},
  volume={6},
  number={3},
  pages={318--325},
  year={2019},
  publisher={Optical Society of America}
}

@article{kumar2024extraordinary,
  title={Extraordinary electrical conductance through amorphous nonconducting polymers under vibrational strong coupling},
  author={Kumar, Sunil and Biswas, Subha and Rashid, Umar and Mony, Kavya S and Chandrasekharan, Gokul and Mattiotti, Francesco and Vergauwe, Robrecht MA and Hagenmuller, David and Kaliginedi, Veerabhadrarao and Thomas, Anoop},
  journal={J. Am. Chem. Soc.},
  volume={146},
  number={28},
  pages={18999--19008},
  year={2024},
  publisher={ACS Publications}
}

@article{thomas2016ground,
  title={Ground-state chemical reactivity under vibrational coupling to the vacuum electromagnetic field},
  author={Thomas, Anoop and George, Jino and Shalabney, Atef and Dryzhakov, Marian and Varma, Sreejith J and Moran, Joseph and Chervy, Thibault and Zhong, Xiaolan and Devaux, Elo{\"\i}se and Genet, Cyriaque and others},
  journal={Angew. Chem. Int. Ed. },
  volume={128},
  number={38},
  pages={11634--11638},
  year={2016},
  publisher={Wiley Online Library}
}

@article{thomas2019tilting,
  title={Tilting a ground-state reactivity landscape by vibrational strong coupling},
  author={Thomas, Anoop and Lethuillier-Karl, Lucas and Nagarajan, Kalaivanan and Vergauwe, Robrecht MA and George, Jino and Chervy, Thibault and Shalabney, Atef and Devaux, Elo{\"\i}se and Genet, Cyriaque and Moran, Joseph and others},
  journal={Science},
  volume={363},
  number={6427},
  pages={615--619},
  year={2019},
  publisher={American Association for the Advancement of Science}
}

@article{lather2019cavity,
  title={Cavity catalysis by cooperative vibrational strong coupling of reactant and solvent molecules},
  author={Lather, Jyoti and Bhatt, Pooja and Thomas, Anoop and Ebbesen, Thomas W and George, Jino},
  journal={Angew. Chem. Int. Ed. },
  volume={131},
  number={31},
  pages={10745--10748},
  year={2019},
  publisher={Wiley Online Library}
}


@article{vergauwe2019modification,
  title={Modification of enzyme activity by vibrational strong coupling of water},
  author={Vergauwe, Robrecht MA and Thomas, Anoop and Nagarajan, Kalaivanan and Shalabney, Atef and George, Jino and Chervy, Thibault and Seidel, Marcus and Devaux, Elo{\"\i}se and Torbeev, Vladimir and Ebbesen, Thomas W},
  journal={Angew. Chem. Int. Ed. },
  volume={58},
  number={43},
  pages={15324--15328},
  year={2019},
  publisher={Wiley Online Library}
}

@article{thomas2020ground,
  title={Ground state chemistry under vibrational strong coupling: dependence of thermodynamic parameters on the {R}abi splitting energy},
  author={Thomas, Anoop and Jayachandran, Anjali and Lethuillier-Karl, Lucas and Vergauwe, Robrecht MA and Nagarajan, Kalaivanan and Devaux, Eloise and Genet, Cyriaque and Moran, Joseph and Ebbesen, Thomas W},
  journal={Nanophotonics},
  volume={9},
  number={2},
  pages={249--255},
  year={2020},
  publisher={De Gruyter}
}


@article{sau2021modifying,
  title={Modifying Woodward--Hoffmann stereoselectivity under vibrational strong coupling},
  author={Sau, Abhijit and Nagarajan, Kalaivanan and Patrahau, Bianca and Lethuillier-Karl, Lucas and Vergauwe, Robrecht MA and Thomas, Anoop and Moran, Joseph and Genet, Cyriaque and Ebbesen, Thomas W},
  journal={Angewandte Chemie International Edition},
  volume={60},
  number={11},
  pages={5712--5717},
  year={2021},
  publisher={Wiley Online Library}
}

@article{lather2020improving,
  title={Improving enzyme catalytic efficiency by co-operative vibrational strong coupling of water},
  author={Lather, Jyoti and George, Jino},
  journal={J. Phys. Chem. Lett.},
  volume={12},
  number={1},
  pages={379--384},
  year={2020},
  publisher={ACS Publications}
}


@article{singh2024cavity,
  title={Cavity catalysis of an enantioselective reaction under vibrational strong coupling},
  author={Singh, Jaibir and Garg, Pallavi and Anand, Ramasamy Vijaya and George, Jino},
  journal={Chem. Eur. J.},
  volume={30},
  number={26},
  pages={e202400607},
  year={2024},
  publisher={Wiley Online Library}
}

@article{george2023polaritonic,
  title={Polaritonic chemistry: Band-selective control of chemical reactions by vibrational strong coupling},
  author={George, Jino and Singh, Jaibir},
  journal={ACS Catal.},
  volume={13},
  number={4},
  pages={2631--2636},
  year={2023},
  publisher={ACS Publications}
}

@article{hirai2021selective,
  title={Selective crystallization via vibrational strong coupling},
  author={Hirai, Kenji and Ishikawa, Hiroto and Chervy, Thibault and Hutchison, James A and Uji-i, Hiroshi},
  journal={Chem. Sci.},
  volume={12},
  number={36},
  pages={11986--11994},
  year={2021},
  publisher={Royal Society of Chemistry}
}

@article{patrahau2024direct,
  title={Direct observation of polaritonic chemistry by nuclear magnetic resonance spectroscopy},
  author={Patrahau, Bianca and Piejko, Maciej and Mayer, Robert Josef and Antheaume, Cyril and Sangchai, Thitiporn and Ragazzon, Giulio and Jayachandran, Anjali and Devaux, Eloise and Genet, Cyriaque and Moran, Joseph and others},
  journal={Angew. Chem., Int. Ed.},
  volume={63},
  number={23},
  pages={e202401368},
  year={2024},
  publisher={Wiley Online Library}
}

@article{joseph2021supramolecular,
  title={Supramolecular assembly of conjugated polymers under vibrational strong coupling},
  author={Joseph, Kripa and Kushida, Soh and Smarsly, Emanuel and Ihiawakrim, Dris and Thomas, Anoop and Paravicini-Bagliani, Gian Lorenzo and Nagarajan, Kalaivanan and Vergauwe, Robrecht and Devaux, Eloise and Ersen, Ovidiu and others},
  journal={Angew. Chem., Int. Ed.},
  volume={60},
  number={36},
  pages={19665--19670},
  year={2021},
  publisher={Wiley Online Library}
}

@article{sandik2024cavity,
  title={Cavity-enhanced energy transport in molecular systems},
  author={Sandik, Gal and Feist, Johannes and Garc{\'\i}a-Vidal, Francisco J and Schwartz, Tal},
  journal={Nat. Mat.},
  pages={1--12},
  year={2024},
  publisher={Nature Publishing Group UK London}
}

@article{aeschlimann2017cavity,
  title={Cavity-assisted ultrafast long-range periodic energy transfer between plasmonic nanoantennas},
  author={Aeschlimann, Martin and Brixner, Tobias and Cinchetti, Mirko and Frisch, Benjamin and Hecht, Bert and Hensen, Matthias and Huber, Bernhard and Kramer, Christian and Krauss, Enno and Loeber, Thomas H and others},
  journal={Light: Science \& Applications},
  volume={6},
  number={11},
  pages={e17111--e17111},
  year={2017},
  publisher={Nature Publishing Group}
}

@article{bhatt2023long,
  title={Long-range energy transfer in strongly coupled donor--acceptor phototransistors},
  author={Bhatt, Pooja and Dutta, Jhuma and Kaur, Kuljeet and George, Jino},
  journal={Nano Lett.},
  volume={23},
  number={11},
  pages={5004--5011},
  year={2023},
  publisher={ACS Publications}
}

@article{wu2025efficient,
  title={Efficient cavity-mediated energy transfer between photosynthetic light harvesting complexes from strong to weak coupling regime},
  author={Wu, Fan and Phan, Tu C Nguyen and Cogdell, Richard and Pullerits, Tonu},
  journal={arXiv:2502.10144},
  year={2025}
}

@article{stranius2018selective,
  title={Selective manipulation of electronically excited states through strong light--matter interactions},
  author={Stranius, Kati and Hertzog, Manuel and B{\"o}rjesson, Karl},
  journal={Nat. Commun.},
  volume={9},
  number={1},
  pages={2273},
  year={2018},
  publisher={Nature Publishing Group UK London}
}

@article{biswas2025electronic,
  title={Electronic strong coupling modifies the ground-state intermolecular interactions in self-assembled chlorin molecules},
  author={Biswas, Subha and Mondal, Mainak and Chandrasekharan, Gokul and Singh, Akshay and Thomas, Anoop},
  journal={Nat. Commun.},
  volume={16},
  number={1},
  pages={5115},
  year={2025},
  publisher={Nature Publishing Group UK London}
}

@book{haroche2006exploring,
  title={Exploring the Quantum: Atoms, Cavities, and Photons},
  author={Haroche, S. and Raimond, J. M.},
  isbn={9780198509141},
  lccn={2006297143},
  url={https://books.google.co.in/books?id=ynwSDAAAQBAJ},
  year={2006},
  publisher={Oxford university press}
}

@article{bloembergen1984energy,
  title={Energy redistribution in isolated molecules and the question of mode-selective laser chemistry revisited},
  author={Bloembergen, Nicolaas and Zewail, Ahmed H},
  journal={J. Phys. Chem.},
  volume={88},
  number={23},
  pages={5459--5465},
  year={1984},
  publisher={ACS Publications}
}


@article{schafer2022shining,
  title={Shining light on the microscopic resonant mechanism responsible for cavity-mediated chemical reactivity},
  author={Sch{\"a}fer, Christian and Flick, Johannes and Ronca, Enrico and Narang, Prineha and Rubio, Angel},
  journal={Nat. Commun.},
  volume={13},
  number={1},
  pages={7817},
  year={2022},
  publisher={Nature Publishing Group UK London}
}

@article{wang2022ivr,
author = {Wang, Derek S. and Neuman, Tomáš and Yelin, Susanne F. and Flick, Johannes},
title = {Cavity-Modified Unimolecular Dissociation Reactions via Intramolecular Vibrational Energy Redistribution},
journal = {J. Phys. Chem. Lett.},
volume = {13},
number = {15},
pages = {3317-3324},
year = {2022},

}

@article{wang2022chemical,
author = {Wang,Derek S.  and Flick,Johannes  and Yelin,Susanne F. },
title = {Chemical reactivity under collective vibrational strong coupling},
journal = {J. Chem. Phys.},
volume = {157},
number = {22},
pages = {224304},
year = {2022},
}


@article{hernandez2019multi,
  title={Multi-level quantum {R}abi model for anharmonic vibrational polaritons},
  author={Hern{\'a}ndez, Federico J and Herrera, Felipe},
  journal={J. Chem. Phys.},
  volume={151},
  number={14},
  pages={144116},
  year={2019},
  publisher={AIP Publishing LLC}
}

@article{campos2019resonant,
  title={Resonant catalysis of thermally activated chemical reactions with vibrational polaritons},
  author={Campos-Gonzalez-Angulo, Jorge A and Ribeiro, Raphael F and Yuen-Zhou, Joel},
  journal={Nat. Commun.},
  volume={10},
  number={1},
  pages={1--8},
  year={2019},
  publisher={Nature Publishing Group}
}


@article{li2021cavity,
  title={Cavity frequency-dependent theory for vibrational polariton chemistry},
  author={Li, Xinyang and Mandal, Arkajit and Huo, Pengfei},
  journal={Nat. Commun.},
  volume={12},
  number={1},
  pages={1--9},
  year={2021},
  publisher={Nature Publishing Group}
}


@article{sun2022suppression,
  title={Suppression and Enhancement of Thermal Chemical Rates in a Cavity},
  author={Sun, Jing and Vendrell, Oriol},
  journal={J. Phys. Chem. Lett.},
  volume={13},
  pages={4441--4446},
  year={2022},
  publisher={ACS Publications}
}

@article{lindoy2022resonant,
author = {Lindoy, Lachlan P. and Mandal, Arkajit and Reichman, David R.},
title = {Resonant Cavity Modification of Ground-State Chemical Kinetics},
journal = {J. Phys. Chem. Lett.},
volume = {13},
number = {28},
pages = {6580-6586},
year = {2022},
}

@article{lindoy2022quantum,
  title={Quantum Dynamics of Vibrational Polariton Chemistry},
  author={Lindoy, Lachlan P and Mandal, Arkajit and Reichman, David R},
  journal={arXiv:2210.05550},
  year={2022}
}

@article{lindoy2023quantum,
author = {Lindoy, Lachlan P and Mandal, Arkajit and Reichman, David R},
title = {Quantum dynamical effects of vibrational strong coupling in chemical reactivity},
journal = {Nat. Commun.},
volume = {14},
number = {},
pages = {2733},
year = {2023},
}

@article{philbin2022chemical,
author = {Philbin, John P. and Wang, Yu and Narang, Prineha and Dou, Wenjie},
title = {Chemical Reactions in Imperfect Cavities: Enhancement, Suppression, and Resonance},
journal = {J. Phys. Chem. C},
volume = {126},
number = {35},
pages = {14908-14913},
year = {2022},
}


@article{mandal2022theory,
  title={Theory of vibrational polariton chemistry in the collective coupling regime},
  author={Mandal, Arkajit and Li, Xinyang and Huo, Pengfei},
  journal={J. Chem. Phys.},
  volume={156},
  number={1},
  pages={014101},
  year={2022},
  publisher={AIP Publishing LLC}
}



@article{yang2021quantum,
  title={Quantum effects in chemical reactions under polaritonic vibrational strong coupling},
  author={Yang, Pei Yun and Cao, Jianshu},
  journal={J. Phys. Chem. Lett.},
  volume={12},
  number={39},
  pages={9531--9538},
  year={2021},
  publisher={ACS Publications}
}

@article{cao2022generalized,
  title={Generalized resonance energy transfer theory: Applications to vibrational energy flow in optical cavities},
  author={Cao, Jianshu},
  journal={J. Phys. Chem. Lett.},
  volume={13},
  number={47},
  pages={10943--10951},
  year={2022},
  publisher={ACS Publications}
}

@article{zhdanov2020vacuum,
  title={Vacuum field in a cavity, light-mediated vibrational coupling, and chemical reactivity},
  author={Zhdanov, Vladimir P},
  journal={Chem. Phys.},
  volume={535},
  pages={110767},
  year={2020},
  publisher={Elsevier}
}

@article{ribeiro2018polariton,
  title={Polariton chemistry: controlling molecular dynamics with optical cavities},
  author={Ribeiro, Raphael F and Mart{\'\i}nez-Mart{\'\i}nez, Luis A and Du, Matthew and Campos-Gonzalez-Angulo, Jorge and Yuen-Zhou, Joel},
  journal={Chem. Sci.},
  volume={9},
  number={30},
  pages={6325--6339},
  year={2018},
  publisher={Royal Society of Chemistry}
}


@article{botzung2020dark,
  title={Dark state semilocalization of quantum emitters in a cavity},
  author={Botzung, Thomas and Hagenm{\"u}ller, David and Sch{\"u}tz, Stefan and Dubail, J{\'e}r{\^o}me and Pupillo, Guido and Schachenmayer, Johannes},
  journal={Phys. Rev. B},
  volume={102},
  number={14},
  pages={144202},
  year={2020},
  publisher={APS}
}

@article{gera2022effects,
  title={Effects of disorder on polaritonic and dark states in a cavity using the disordered {T}avis--{C}ummings model},
  author={Gera, Tarun and Sebastian, K. L.},
  journal={J. Chem. Phys.},
  volume={156},
  number={19},
  pages={194304},
  year={2022},
  publisher={AIP Publishing LLC}
}

@article{zhoutaviscummings2022,
author = {Campos-Gonzalez-Angulo,Jorge A.  and Yuen-Zhou,Joel },
title = {Generalization of the {T}avis–{C}ummings model for multi-level anharmonic systems: Insights on the second excitation manifold},
journal = {J. Chem. Phys.},
volume = {156},
number = {19},
pages = {194308},
year = {2022}

}

@article{li2020cavitywater,
  title={Cavity molecular dynamics simulations of liquid water under vibrational ultrastrong coupling},
  author={Li, Tao E and Subotnik, Joseph E and Nitzan, Abraham},
  journal={Proc. Natl. Acad. Sci.},
  volume={117},
  number={31},
  pages={18324--18331},
  year={2020},
  publisher={National Acad Sciences}
}

@article{li2021collective,
  title={Collective vibrational strong coupling effects on molecular vibrational relaxation and energy transfer: Numerical insights via cavity molecular dynamics simulations},
  author={Li, Tao E and Nitzan, Abraham and Subotnik, Joseph E},
  journal={Angew. Chem. Int. Ed.},
  volume={133},
  number={28},
  pages={15661--15668},
  year={2021},
  publisher={Wiley Online Library}
}

@article{imperatore2021reproducibility,
  title={Reproducibility of cavity-enhanced chemical reaction rates in the vibrational strong coupling regime},
  author={Imperatore, Mario V and Asbury, John B and Giebink, Noel C},
  journal={J. Chem. Phys.},
  volume={154},
  number={19},
  pages={191103},
  year={2021},
  publisher={AIP Publishing LLC}
}


@article{li2022review,
author = {Li, Tao E. and Cui, Bingyu and Subotnik, Joseph E. and Nitzan, Abraham},
title = {Molecular Polaritonics: Chemical Dynamics Under Strong Light–Matter Coupling},
journal = {Annu. Rev. Phys. Chem.},
volume = {73},
number = {1},
pages = {43-71},
year = {2022},

}

@article{sidler2022perspective,
  title={A perspective on \textit{ab initio} modeling of polaritonic chemistry: The role of non-equilibrium effects and quantum collectivity},
  author={Sidler, Dominik and Ruggenthaler, Michael and Sch{\"a}fer, Christian and Ronca, Enrico and Rubio, Angel},
  journal={J. Chem. Phys.},
  volume={156},
  number={23},
  pages={230901},
  year={2022},
  publisher={AIP Publishing LLC}
}

@article{mandal2022theoretical,
  title={Theoretical Advances in Polariton Chemistry and Molecular Cavity Quantum Electrodynamics},
  author={Mandal, Arkajit and Taylor, Michael and Weight, Braden and Koessler, Eric and Li, Xinyang and Huo, Pengfei},
  year={2022},
  journal={chemrxiv-2022-g9lr7}
}

@article{fischer2021ground,
  title={Ground state properties and infrared spectra of anharmonic vibrational polaritons of small molecules in cavities},
  author={Fischer, Eric W and Saalfrank, Peter},
  journal={J. Chem. Phys.},
  volume={154},
  number={10},
  pages={104311},
  year={2021},
  publisher={AIP Publishing LLC}
}

@article{schafer2020relevance,
  title={Relevance of the quadratic diamagnetic and self-polarization terms in cavity quantum electrodynamics},
  author={Sch\"{a}fer, Christian and Ruggenthaler, Michael and Rokaj, Vasil and Rubio, Angel},
  journal={ACS photonics},
  volume={7},
  number={4},
  pages={975--990},
  year={2020},
  publisher={ACS Publications}
}

@article{de1981intramolecular,
  title={Intramolecular rate process: Isomerization dynamics and the transition to chaos},
  author={De Leon, Nelson and Berne, BJ},
  journal={J. Chem. Phys.},
  volume={75},
  number={7},
  pages={3495--3510},
  year={1981},
  publisher={American Institute of Physics}
}

@article{zhao1992comment,
  title={Comment on the classical theory of the rate of isomerization},
  author={Zhao, Meishan and Rice, Stuart A},
  journal={J. Chem. Phys.},
  volume={97},
  number={2},
  pages={943--951},
  year={1992},
  publisher={American Institute of Physics}
}

@article{gray1987phase,
  title={Phase space bottlenecks and statistical theories of isomerization reactions},
  author={Gray, Stephen K and Rice, Stuart A},
  journal={J. Chem. Phys.},
  volume={86},
  number={4},
  pages={2020--2035},
  year={1987},
  publisher={American Institute of Physics}
}


@article{naik2020detecting,
  title={Detecting reactive islands in a system-bath model of isomerization},
  author={Naik, Shibabrat and Wiggins, Stephen},
  journal={Phys. Chem. Chem. Phys.},
  volume={22},
  number={32},
  pages={17890--17912},
  year={2020},
  publisher={Royal Society of Chemistry}
}


@article{stine1979classical,
  title={Classical treatment of the dissociation of hydrogen fluoride with one and two infrared lasers},
  author={Stine, JR and Noid, DW},
  journal={Opt. Commun.},
  volume={31},
  number={2},
  pages={161--164},
  year={1979},
  publisher={Elsevier}
}

@article{lima2013cm,
  title={Role of the range of the dipole function in the classical dynamics of molecular dissociation},
  author={de Lima, Emanuel F and Ramos, T{\'a}rcius N and de Carvalho, R Egydio},
  journal={Phys. Rev. E},
  volume={87},
  number={1},
  pages={014901},
  year={2013},
  publisher={APS}
}

@article{lima2014qm,
title = {Quantum–classical correspondence and the role of the dipole function in molecular dissociation},
author={de Lima, Emanuel F and Rosado, EC and Castelano, LK and de Carvalho, R Egydio},
journal = {Phys. Lett. A},
volume = {378},
number = {36},
pages = {2657-2663},
year = {2014},

}

@article{triana2020shape,
  title={The shape of the electric dipole function determines the sub-picosecond dynamics of anharmonic vibrational polaritons},
  author={Triana, Johan F and Hern{\'a}ndez, Federico J and Herrera, Felipe},
  journal={J. Chem. Phys.},
  volume={152},
  number={23},
  pages={234111},
  year={2020},
  publisher={AIP Publishing LLC}
}

@article{miller1978classical,
  title={A classical/semiclassical theory for the interaction of infrared radiation with molecular systems},
  author={Miller, William H},
  journal={J. Chem. Phys.},
  volume={69},
  number={5},
  pages={2188--2195},
  year={1978},
  publisher={American Institute of Physics}
}

@article{brown1986quantum,
  title={Quantum mechanical manifestation of cantori: Wave-packet localization in stochastic regions},
  author={Brown, Robert C and Wyatt, Robert E},
  journal={Phys. Rev. Lett.},
  volume={57},
  number={1},
  pages={1},
  year={1986},
  publisher={APS}
}

@article{shirts1984cm,
author = {Shirts, Randall B. and Davis, Thomas F.},
title = {Classical resonance analysis in conservative models of infrared absorption},
journal = {J. Phys. Chem.},
volume = {88},
number = {20},
pages = {4665-4671},
year = {1984},

}

@article{triana2020self,
  title={Self-dissociation of polar molecules in a confined infrared vacuum},
  author={Triana, Johan and Herrera, Felipe},
  journal={chemrxiv.12702419.v1},
  year={2020}
}

@article{wigner1938transition,
  title={The transition state method},
  author={Wigner, Eugene},
  journal={Trans. Faraday Soc.},
  volume={34},
  pages={29--41},
  year={1938},
  publisher={Royal Society of Chemistry}
}

@article{davis1986unimolecular,
  title={Unimolecular reactions and phase space bottlenecks},
  author={Davis, Michael J and Gray, Stephen K},
  journal={J. Chem. Phys.},
  volume={84},
  number={10},
  pages={5389--5411},
  year={1986},
  publisher={American Institute of Physics}
}

@article{waalkens2007wigner,
  title={Wigner's dynamical transition state theory in phase space: classical and quantum},
  author={Waalkens, Holger and Schubert, Roman and Wiggins, Stephen},
  journal={Nonlinearity},
  volume={21},
  number={1},
  pages={R1},
  year={2007},
  publisher={IOP Publishing}
}

@article{uzertstadvchemphys,
  title={A New Look at the Transition State: {W}igner's Dynamical Perspective Revisited},
  author={Jaff{\'e}, Charles and Kawai, Shinnosuke and Palaci{\'a}n, Jes{\'u}s and Yanguas, Patricia and Uzer, Turgay},
  journal={Adv. Chem. Phys.},
  volume={130A},
  pages={171},
  year={2005},
  publisher={Wiley Online Library}
}

@article{zhao2005classical,
  title={Classical, semiclassical, and quantum mechanical unimolecular reaction rate theory},
  author={Zhao, Meishan and Gong, Jiangbin and Rice, Stuart A},
  journal={Adv. Chem. Phys.},
  volume={130A},
  pages={1--142},
  year={2005},
  publisher={Wiley Online Library}
}



@article{mauguiere2016phase,
  title={Phase space barriers and dividing surfaces in the absence of critical points of the potential energy: Application to roaming in ozone},
  author={Maugui{\`e}re, Fr{\'e}d{\'e}ric AL and Collins, Peter and Kramer, Zeb C and Carpenter, Barry K and Ezra, Gregory S and Farantos, Stavros C and Wiggins, Stephen},
  journal={J. Chem. Phys.},
  volume={144},
  number={5},
  pages={054107},
  year={2016},
  publisher={AIP Publishing LLC}
}


@article{sethi2009local,
  title={Local phase space control and interplay of classical and quantum effects in dissociation of a driven {M}orse oscillator},
  author={Sethi, Astha and Keshavamurthy, Srihari},
  journal={Phys. Rev. A},
  volume={79},
  number={3},
  pages={033416},
  year={2009},
  publisher={APS}
}

@article{feit1983solution,
  title={{Solution of the Schr{\"o}dinger equation by a spectral method II: Vibrational energy levels of triatomic molecules}},
  author={Feit, MD and Fleck Jr, JA},
  journal={J. Chem. Phys.},
  volume={78},
  number={1},
  pages={301--308},
  year={1983},
  publisher={American Institute of Physics}
}

@article{brown1986barriers,
  title={Barriers to chaotic classical motion and quantum mechanical localization in multiphoton dissociation},
  author={Brown, Robert C and Wyatt, Robert E},
  journal={J. Phys. Chem.},
  volume={90},
  number={16},
  pages={3590--3594},
  year={1986},
  publisher={ACS Publications}
}

@article{leforestier1983optical,
  title={Optical potential for laser induced dissociation},
  author={Leforestier, Claude and Wyatt, Robert E},
  journal={J. Chem. Phys.},
  volume={78},
  number={5},
  pages={2334--2344},
  year={1983},
  publisher={American Institute of Physics}
}

@article{chirikov1979universal,
  title={A universal instability of many-dimensional oscillator systems},
  author={Chirikov, Boris V},
  journal={Phys. Rep.},
  volume={52},
  number={5},
  pages={263--379},
  year={1979},
  publisher={Elsevier}
}

@article{vurgaftman2022comparative,
  title={Comparative analysis of polaritons in bulk, dielectric slabs, and planar cavities with implications for cavity-modified reactivity},
  author={Vurgaftman, Igor and Simpkins, Blake S and Dunkelberger, Adam D and Owrutsky, Jeffrey C},
  journal={J. Chem. Phys.},
  volume={156},
  number={3},
  pages={034110},
  year={2022},
  publisher={AIP Publishing LLC}
}

@article{zhou2022interplay,
  title={The Interplay between Disorder, Local Relaxation and Collective Behaviors for an ensemble of emitters outside vs inside cavity},
  author={Zhou, Zeyu and Chen, Hsing-Ta and Subotnik, Joseph E and Nitzan, Abraham},
  journal={arXiv:2211.16325},
  year={2022}
}



@article{li2022energy,
  title={{Energy-efficient pathway for selectively exciting solute molecules to high vibrational states via solvent vibration-polariton pumping}},
  author={Li, Tao E and Nitzan, Abraham and Subotnik, Joseph E},
  journal={Nat. Commun.},
  volume={13},
  number={1},
  pages={1--8},
  year={2022},
  publisher={Nature Publishing Group}
}

@article{leitnerlrmt2015,
author = {David M. Leitner},
title = {Quantum ergodicity and energy flow in molecules},
journal = { Adv. Phys.},
volume = {64},
number = {4},
pages = {445-517},
year  = {2015},
publisher = {Taylor & Francis},
}


@article{gruebele2004vibrational,
  title={Vibrational energy flow and chemical reactions},
  author={Gruebele, Martin and Wolynes, Peter Guy},
  journal={Acc. Chem. Res.},
  volume={37},
  number={4},
  pages={261--267},
  year={2004},
  publisher={ACS Publications}
}

@article{uzermillerphysrep,
title = {Theories of intramolecular vibrational energy transfer},
journal = {Phys. Rep.},
volume = {199},
number = {2},
pages = {73-146},
year = {1991},
issn = {0370-1573},
doi = {https://doi.org/10.1016/0370-1573(91)90140-H},
url = {https://www.sciencedirect.com/science/article/pii/037015739190140H},
author = {T. Uzer and W.H. Miller},
abstract = {Intramolecular vibrational energy transfer is a process central to many physical and chemical phenomena in molecules. Here, various theories describing the process are summarized with a special emphasis on nonlinear resonances. A large bibliography supplements the text.}
}

@article {ManikandanKS,
	author = {Manikandan, Paranjothy and Keshavamurthy, Srihari},
	title = {Dynamical traps lead to the slowing down of intramolecular vibrational energy flow},
	volume = {111},
	number = {40},
	pages = {14354--14359},
	year = {2014},
	publisher = {National Academy of Sciences},
	issn = {0027-8424},
	journal = {Proc. Natl. Acad. Sci. U.S.A.}
}

@article{froeschle1997fast,
  title={Fast Lyapunov indicators. Application to asteroidal motion},
  author={Froeschl{\'e}, Claude and Lega, Elena and Gonczi, Robert},
  journal={Celest. Mech. Dyn. Astron.},
  volume={67},
  number={1},
  pages={41--62},
  year={1997},
  publisher={Springer}
}

@article{barrio2009spurious,
  title={Spurious structures in chaos indicators maps},
  author={Barrio, Roberto and Borczyk, Wojtek and Breiter, S},
  journal={Chaos, Solitons \& Fractals},
  volume={40},
  number={4},
  pages={1697--1714},
  year={2009},
  publisher={Elsevier}
}



@article{ASKSmolphys,
author = { Astha   Sethi  and  Srihari   Keshavamurthy },
title = {Driven coupled {M}orse oscillators: visualizing the phase space and characterizing the transport},
journal = {Mol. Phys.},
volume = {110},
number = {9-10},
pages = {717-727},
year  = {2012},
publisher = {Taylor & Francis},
doi = {10.1080/00268976.2012.667166},
}

@article{BorondoHCN,
author = {Lopez-Pina,A.  and Losada,J. C.  and Benito,R. M.  and Borondo,F. },
title = {Frequency analysis of the laser driven nonlinear dynamics of {HCN}},
journal = {J. Chem. Phys.},
volume = {145},
number = {24},
pages = {244309},
year = {2016},
doi = {10.1063/1.4972260},
}

@article{Semparithi2006,
author = {Semparithi,Aravindan  and Keshavamurthy,Srihari },
title = {Intramolecular vibrational energy redistribution as state space diffusion: Classical-quantum correspondence},
journal = {J. Chem. Phys.},
volume = {125},
number = {14},
pages = {141101},
year = {2006},
doi = {10.1063/1.2358138},
}

@article{GomVend2023,
author = {Gomez, Johana A. and Vendrell, Oriol},
title = {Vibrational Energy Redistribution and Polaritonic {F}ermi Resonances in the Strong Coupling Regime},
journal = {J. Phys. Chem. A},
volume = {127},
number = {7},
pages = {1598-1608},
year = {2023},
doi = {10.1021/acs.jpca.2c08608},
}



@article{HershPollak1997,
author = {Hershkovitz,Eli  and Pollak,Eli },
title = {Multidimensional generalization of the {P}ollak-{G}rabert-{H}\"{a}nggi turnover theory for activated rate processes},
journal = {J. Chem. Phys.},
volume = {106},
number = {18},
pages = {7678-7699},
year = {1997},
doi = {10.1063/1.473769},
}

@article{smdwksjcp2022,
author = {Mondal,Subhadip  and Wang,Derek S.  and Keshavamurthy,Srihari },
title = {Dissociation dynamics of a diatomic molecule in an optical cavity},
journal = {J. Chem. Phys.},
volume = {157},
number = {24},
pages = {244109},
year = {2022},
doi = {10.1063/5.0124085},
}


@article{Farantoswpdyn,
title = {Wave packet dynamics and phase space structure of HCN molecule},
journal = {Chemical Physics},
volume = {142},
number = {3},
pages = {345-359},
year = {1990},
issn = {0301-0104},
author = {S.C. Farantos and M. Founargiotakis},
}

@article{chomet_attoscience_2021,
	title = {Attoscience in phase space},
	volume = {75},
	issn = {1434-6079},
	number = {7},
	journal = {The European Physical Journal D},
	author = {Chomet, H. and Figueira de Morisson¬†Faria, C.},
	month = jul,
	year = {2021},
	pages = {201},
}

@article{huo2023microscopicvpc,
  title={Microscopic Theory of Vibrational Polariton Chemistry},
  author={Ying, Wenxiang and Taylor, Michae A.D. and Huo, Pengfei},
  year={2023},
  journal={arXiv:2305.05005}
}

@article{aroeira2023theoretical,
  title={Theoretical Analysis of Exciton Wave Packet Dynamics in Polaritonic Wires},
  author={Aroeira, Gustavo JR and Ribeiro, Raphael F and Kairys, Kyle},
  journal={arXiv:2304.11453},
  year={2023}
}

@article{sun2023chemical,
  title={Chemical equilibrium under vibrational strong coupling},
  author={Sun, Kaihong and Ribeiro, Raphael F},
  journal={arXiv:2305.00373},
  year={2023}
}


@article{lieberherr2023vibrational,
  title={Vibrational strong coupling in liquid water from cavity molecular dynamics},
  author={Lieberherr, Annina Z and Furniss, Seth TE and Lawrence, Joseph E and Manolopoulos, David E},
  journal={arXiv:2305.02711},
  year={2023}
}

@article{pandey2021classical,
  title={Classical and Quantum Dynamical Manifestations of Index-$2$ Saddles: Concerted Versus Sequential Reaction Mechanisms},
  author={Pandey, Priyanka and Naik, Shibabrat and Keshavamurthy, Srihari},
  journal={Regul. Chaotic Dyn.},
  volume={26},
  number={2},
  pages={165--182},
  year={2021},
  publisher={Springer}
}


@article{Takada1995,
	abstract = {Tunneling energy splittings of vibrationally excited states are calculated quantum mechanically using several models of two‐dimensional symmetric double well potentials. Various effects of vibrational excitation on tunneling are found to appear, depending on the topography of potential energy surface; the symmetry of the mode coupling plays an essential role. Especially, oscillation of tunneling splitting with respect to vibrational quantum number can occur and is interpreted by a clear physical picture based on the semiclassical theory formulated recently {$[$}Takada and Nakamura, J. Chem. Phys. 100, 98 (1994){$]$}. The mixed tunneling in the C region found there allows the wave functions to have nodal lines in classically inaccessible region and can cause the suppression of the tunneling. The above analysis is followed by the interpretation of recent experiments of proton tunneling in tropolone. Ab initio molecular orbital calculations are carried out for the electronically ground state. A simple three‐dimensional model potential is constructed and employed to analyze the proton tunneling dynamics. Some of the experimentally observed intriguing features can be explained by the typical mechanisms discussed above.},
	author = {Takada, Shoji and Nakamura, Hiroki},
	date-added = {2023-05-25 18:45:35 +0530},
	date-modified = {2023-05-25 18:45:35 +0530},
	doi = {10.1063/1.468526},
	isbn = {0021-9606},
	journal = {J. Chem. Phys.},
	journal1 = {J. Chem. Phys.},
	month = {5/25/2023},
	number = {10},
	pages = {3977--3992},
	title = {Effects of vibrational excitation on multidimensional tunneling: General study and proton tunneling in tropolone},
	url = {https://doi.org/10.1063/1.468526},
	volume = {102},
	year = {1995},
	year1 = {1995/03/08},
	bdsk-url-1 = {https://doi.org/10.1063/1.468526}}

@Article{Sai2023,
author ="Bhattacharyya, Debabrata and Ramesh, Sai G.",
title  ="Wavepacket dynamical study of {H}-atom tunneling in catecholate monoanion: the role of intermode couplings and energy flow",
journal  ="Phys. Chem. Chem. Phys.",
year  ="2023",
volume  ="25",
issue  ="3",
pages  ="1923-1936",
publisher  ="The Royal Society of Chemistry",
doi  ="10.1039/D2CP03803J",
url  ="http://dx.doi.org/10.1039/D2CP03803J",
abstract  ="We present a study of H-atom tunneling in catecholate monoanion through wavepacket dynamical simulations. In our earlier study of this symmetrical double-well system [Phys. Chem. Chem. Phys.{,} 2022{,} 24{,} 10887]{,} a limited number of transition state modes were identified as being important for the tunneling process. These include the imaginary frequency mode Q1{,} the CO scissor mode Q10{,} and the OHO bending mode Q29. In this work{,} starting from non-stationary initial states prepared with excitations in these modes{,} we have carried out wavepacket dynamics in two and three dimensional spaces. We analyse the dynamical effects of the intermode couplings{,} in particular the role of energy flow between the studied modes on H-atom tunneling. We find that while Q10 strongly modulates the donor‚Äìacceptor distance{,} it does not exchange energy with Q1. However{,} excitation in Q29 or Q1 does lead to rapid energy exchange between these modes{,} which modifies the tunneling rate at early times."}

@article{VothMarcus85,
author = {Voth, Gregory A. and Marcus, R. A.},
title = {Semiclassical dressed state theory for the vibrational excitation of a Morse oscillator by radiation},
journal = {J. Phys. Chem.},
volume = {89},
number = {11},
pages = {2208-2213},
year = {1985},
doi = {10.1021/j100257a015},

}

@article{Heller99,
author = {Heller, E. J.},
title = {The Many Faces of Tunneling},
journal = {J. Phys. Chem. A},
volume = {103},
number = {49},
pages = {10433-10444},
year = {1999},
doi = {10.1021/jp9924171},

}

@Article{fischer2023Hatompccp,
author ="Fischer, Eric W. and Saalfrank, Peter",
title  ="Cavity-catalyzed hydrogen transfer dynamics in an entangled molecular ensemble under vibrational strong coupling",
journal  ="Phys. Chem. Chem. Phys.",
year  ="2023",
volume  ="25",
issue  ="16",
pages  ="11771-11779",
publisher  ="The Royal Society of Chemistry",
doi  ="10.1039/D3CP00175J",
url  ="http://dx.doi.org/10.1039/D3CP00175J",
abstract  ="Microcavities have been shown to influence the reactivity of molecular ensembles by strong coupling of molecular vibrations to quantized cavity modes. In quantum mechanical treatments of such scenarios{,} frequently idealized models with single molecules and scaled{,} effective molecule-cavity interactions or alternatively ensemble models with simplified model Hamiltonians are used. In this work{,} we go beyond these models by applying an ensemble variant of the Pauli–Fierz Hamiltonian for vibro-polaritonic chemistry and numerically solve the underlying time-dependent Schrödinger equation to study the cavity-induced quantum dynamics in an ensemble of thioacetylacetone (TAA) molecules undergoing hydrogen transfer under vibrational strong coupling (VSC) conditions. Beginning with a single molecule coupled to a single cavity mode{,} we show that the cavity indeed enforces hydrogen transfer from an enol to an enethiol configuration with transfer rates significantly increasing with light-matter interaction strength. This positive effect of the cavity on reaction rates is different from several other systems studied so far{,} where a retarding effect of the cavity on rates was found. It is argued that the cavity “catalyzes” the reaction by transfer of virtual photons to the molecule. The same concept applies to ensembles with up to N = 20 TAA molecules coupled to a single cavity mode{,} where an additional{,} significant{,} ensemble-induced collective isomerization rate enhancement is found. The latter is traced back to complex entanglement dynamics of the ensemble{,} which we quantify by means of von Neumann-entropies. A non-trivial dependence of the dynamics on ensemble size is found{,} clearly beyond scaled single-molecule models{,} which we interpret as transition from a multi-mode Rabi to a system-bath-type regime as N increases."}

@article{RamKay,
	abstract = {In this paper, we examine the behavior of the quantum energy levels of a coupled oscillator system as the zero‚Äêorder frequencies are varied to carry the corresponding classical system through a resonance. We find that the levels exhibit a pattern that is characteristic of the resonance. This pattern consists of clusters of levels, each containing a number of curves that run roughly parallel to one another and a number of curves that undergo pairwise narrowly avoided crossings. Adiabatic switching calculations show that the ``parallel''curves are associated with states within the classical resonance region, while the narrowly avoiding curves are associated with states that are outside this region. It is further shown that the curves describing resonance states are formed from zero‚Äêorder nonresonant curves by the overlap of many avoided crossings. This reorganization of multiply intersecting lines into parallel curves reflects the classical reorganization of phase space at a resonance.},
	author = {Ramachandran, B. and Kay, Kenneth G.},
	date-added = {2023-05-27 12:33:26 +0530},
	date-modified = {2023-05-27 12:33:26 +0530},
	doi = {10.1063/1.466164},
	isbn = {0021-9606},
	journal = {J. Chem. Phys.},
	journal1 = {J. Chem. Phys.},
	month = {5/26/2023},
	number = {5},
	pages = {3659--3668},
	title = {The influence of classical resonances on quantum energy levels},
	url = {https://doi.org/10.1063/1.466164},
	volume = {99},
	year = {1993},
	year1 = {1993/09/01},
	bdsk-url-1 = {https://doi.org/10.1063/1.466164}}

 @article{Fukuda2016,
	abstract = {An analytical procedure to obtain the volume of reactive initial condition in the reactant well is described. The applicability of the well-known Chirikov resonance overlap criterion is tested to determine the boundary between the reactive and unreactive regions of phase space in the reactant well for a classical Hamiltonian system with symmetric double-well potential coupled with a harmonic oscillator. As usual, the system is reduced to the two-dimensional whisker mapping in order to apply the overlap criterion. For the calculation process, the applicability of the overlap criterion is examined in cases where up to period-n (n=1,2,3) resonances are included in the criterion. Theoretical results are compared to numerical simulation through the Davis--Gray unimolecular reaction rate constant. It is found that Chirikov's criterion led to a bad estimation for lower periods up to n=2, but produced a reliable estimation after taking into account higher periods with n=3. However, there are some situations where the agreement including n=3 is still not good. The reasons for this disagreement and the possibilities for improvement of the calculation accuracy are discussed.},
	author = {Fukuda, Hiroya and Petrosky, Tomio and Konishi, Tetsuro},
	date-added = {2023-05-28 12:23:41 +0530},
	date-modified = {2023-05-28 12:23:41 +0530},
	doi = {10.1093/ptep/ptw122},
	isbn = {2050-3911},
	journal = {Prog. Theor. Exp. Phys.},
	journal1 = {Prog Theor Exp Phys},
	month = {5/28/2023},
	number = {9},
	pages = {093A01},
	title = {Analytical investigation of an isomerization system using the resonance overlap criterion},
	url = {https://doi.org/10.1093/ptep/ptw122},
	volume = {2016},
	year = {2016},
	year1 = {2016/09/01},
	bdsk-url-1 = {https://doi.org/10.1093/ptep/ptw122}}



@article{Miller2001,
author = {Miller, William H.},
title = {The Semiclassical Initial Value Representation: A Potentially Practical Way for Adding Quantum Effects to Classical Molecular Dynamics Simulations},
journal = {J. Phys. Chem. A},
volume = {105},
number = {13},
pages = {2942-2955},
year = {2001},
doi = {10.1021/jp003712k},
}

@article{Jino23,
author = {George, Jino and Singh, Jaibir},
title = {Polaritonic Chemistry: Band-Selective Control of Chemical Reactions by Vibrational Strong Coupling},
journal = {ACS Catal.},
volume = {13},
number = {4},
pages = {2631-2636},
year = {2023},
doi = {10.1021/acscatal.2c05201},
}

@article{Wei23,
author = {Xiong, Wei},
title = {Molecular Vibrational Polariton Dynamics: What Can Polaritons Do?},
journal = {Acc. Chem. Res.},
volume = {56},
number = {7},
pages = {776-786},
year = {2023},
doi = {10.1021/acs.accounts.2c00796},
}

@article{Weichman23,
author = {Wright, Adam D. and Nelson, Jane C. and Weichman, Marissa L.},
title = {Rovibrational Polaritons in Gas-Phase Methane},
journal = {J. Am. Chem. Soc.},
volume = {145},
number = {10},
pages = {5982-5987},
year = {2023},
doi = {10.1021/jacs.3c00126},
}

@article{ksIRPC06,
author = { Srihari   Keshavamurthy },
title = {Dynamical tunnelling in molecules: quantum routes to energy flow},
journal = {Int. Rev. Phys. Chem.},
volume = {26},
number = {4},
pages = {521-584},
year  = {2007},
publisher = {Taylor & Francis},
doi = {10.1080/01442350701462288},
}

@article{Hanggi98,
title = {Driven quantum tunneling},
journal = {Phys. Rep.},
volume = {304},
number = {5},
pages = {229-354},
year = {1998},
issn = {0370-1573},
doi = {https://doi.org/10.1016/S0370-1573(98)00022-2},
url = {https://www.sciencedirect.com/science/article/pii/S0370157398000222},
author = {Milena Grifoni and Peter H\"{a}nggi},
abstract = {A contemporary review on the behavior of driven tunneling in quantum systems is presented. Diverse phenomena, such as control of tunneling, higher harmonic generation, manipulation of the population dynamics and the interplay between the driven tunneling dynamics and dissipative effects are discussed. In the presence of strong driving fields or ultrafast processes, well-established approximations such as perturbation theory or the rotating wave approximation have to be abandoned. A variety of tools suitable for tackling the quantum dynamics of explicitly time-dependent Schr√∂dinger equations are introduced. On the other hand, a real-time path integral approach to the dynamics of a tunneling particle embedded in a thermal environment turns out to be a powerful method to treat in a rigorous and systematic way the combined effects of dissipation and driving. A selection of applications taken from the fields of chemistry and physics are discussed, that relate to the control of chemical dynamics and quantum transport processes, and which all involve driven tunneling events.}
}

@article{WigginsVRIref,
  title = {Phase space analysis of the dynamics on a potential energy surface with an entrance channel and two potential wells},
  author = {Katsanikas, Matthaios and Garc\'{\i}a-Garrido, V\'{\i}ctor J. and Agaoglou, Makrina and Wiggins, Stephen},
  journal = {Phys. Rev. E},
  volume = {102},
  issue = {1},
  pages = {012215},
  numpages = {15},
  year = {2020},
  month = {Jul},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevE.102.012215},
  url = {https://link.aps.org/doi/10.1103/PhysRevE.102.012215}
}

@article{Shojiguchi2007,
  title = {Fractional behavior in multidimensional Hamiltonian systems describing reactions},
  author = {Shojiguchi, Akira and Li, Chun Biu and Komatsuzaki, Tamiki and Toda, Mikito},
  journal = {Phys. Rev. E},
  volume = {76},
  issue = {5},
  pages = {056205},
  numpages = {14},
  year = {2007},
  month = {Nov},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevE.76.056205},
  url = {https://link.aps.org/doi/10.1103/PhysRevE.76.056205}
}

@article{kumar2023extraordinary,
  title={Extraordinary Electrical Conductance of Non-conducting Polymers Under Vibrational Strong Coupling},
  author={Sunil Kumar and Subha Biswas and Umar Rashid and Kavya S. Mony and Robrecht M. A. Vergauwe and Veerabhadrarao Kaliginedi and Anoop Thomas},
  journal={arXiv:2303.03777},
  year={2023}
}


@article{Kenji2022,
  title={Autotuning of Vibrational Strong Coupling for Site-Selective Reactions},
  author={Hirai, Kenji and Ishikawa, Hiroto and Takahashi, Yasufumi and Hutchison, James A and Uji-i, Hiroshi},
  journal={Chem. Eur. J.},
  volume={28},
  number={47},
  pages={e202201260},
  year={2022},
  publisher={Wiley Online Library}
}


@article{Kenji2020,
author = {Hirai, Kenji and Hutchison, James A. and Uji-i, Hiroshi},
title = {Recent Progress in Vibropolaritonic Chemistry},
journal = {ChemPlusChem},
volume = {85},
number = {9},
pages = {1981-1988},
keywords = {microcavities, photochemistry, Rabi splitting, vibrational spectroscopy, vibrational strong coupling},
doi = {https://doi.org/10.1002/cplu.202000411},
abstract = {Abstract Vibrational polaritonic chemistry is emerging as an exciting new sub-field of chemistry, one in which strong interactions with optical cavity vacuum fields are another degree of freedom alongside temperature, solvent, catalyst, and so on to modify thermochemical reactivity. The field stands at a fascinating juncture with experimental works on a variety of organic reactions continuing to blossom, just as many theoretical works appear which diverge significantly in their predictions compared to experiments. The outlook for the field is no doubt an exciting one as it seeks to unify the observed novel optical cavity-induced chemical phenomena with satisfying accompanying physical theory. In this minireview we highlight experimental works on vibrational polaritonic chemistry that have appeared most recently, focusing on the chemistry of the rate-limiting steps to provide mechanistic insight. We hope this review will encourage synthetic chemists to enter the field and we discuss the opportunities and challenges that lie ahead as polaritonic chemistry grows into the future.},
year = {2020}
}

@article{Xiang2019,
author = {Xiang, Bo and Ribeiro, Raphael F. and Chen, Liying and Wang, Jiaxi and Du, Matthew and Yuen-Zhou, Joel and Xiong, Wei},
title = {State-Selective Polariton to Dark State Relaxation Dynamics},
journal = {J. Phys. Chem. A},
volume = {123},
number = {28},
pages = {5918-5927},
year = {2019},
doi = {10.1021/acs.jpca.9b04601},
}

@article{HammesSchiffer2023,
author = {Li, Tao E. and Hammes-Schiffer, Sharon},
title = {Q{M}/{MM} Modeling of Vibrational Polariton Induced Energy Transfer and Chemical Dynamics},
journal = {J. Am. Chem. Soc.},
volume = {145},
number = {1},
pages = {377-384},
year = {2023},
doi = {10.1021/jacs.2c10170},

}

@article{Feistphto2022,
author = {Fregoni, Jacopo and Garcia-Vidal, Francisco J. and Feist, Johannes},
title = {Theoretical Challenges in Polaritonic Chemistry},
journal = {ACS Photonics},
volume = {9},
number = {4},
pages = {1096-1107},
year = {2022},
doi = {10.1021/acsphotonics.1c01749},

}



@article{chuntonov2022,
author = {Cohn, Bar and Sufrin, Shmuel and Basu, Arghyadeep and Chuntonov, Lev},
title = {Vibrational Polaritons in Disordered Molecular Ensembles},
journal = {J. Phys. Chem. Lett.},
volume = {13},
number = {35},
pages = {8369-8375},
year = {2022},
doi = {10.1021/acs.jpclett.2c02341},

}

@article{wellnitz2022,
	abstract = {Collectively coupling molecular ensembles to a cavity has been demonstrated to modify chemical reactions akin to catalysis. Theoretically understanding this experimental finding remains an important challenge. In particular the role of quantum effects in such setups is an open question of fundamental and practical interest. Theoretical descriptions often neglect quantum entanglement between nuclear and electro-photonic degrees of freedom, e.g., by computing Ehrenfest dynamics. Here we discover that disorder can strongly enhance the build-up of this entanglement on short timescales after incoherent photo-excitation. We find that this can have direct consequences for nuclear coordinate dynamics. We analyze this phenomenon in a disordered Holstein-Tavis-Cummings model, a minimal toy model that includes all fundamental degrees of freedom. Using a numerical technique based on matrix product states we simulate the exact quantum dynamics of more than 100 molecules. Our results highlight the importance of beyond Born-Oppenheimer theories in polaritonic chemistry.},
	author = {Wellnitz, David and Pupillo, Guido and Schachenmayer, Johannes},
	date = {2022/05/17},
	date-added = {2023-05-31 11:14:01 +0530},
	date-modified = {2023-05-31 11:14:01 +0530},
	doi = {10.1038/s42005-022-00892-5},
	id = {Wellnitz2022},
	isbn = {2399-3650},
	journal = {Commun. Phys.},
	number = {1},
	pages = {120},
	title = {Disorder enhanced vibrational entanglement and dynamics in polaritonic chemistry},
	url = {https://doi.org/10.1038/s42005-022-00892-5},
	volume = {5},
	year = {2022},
	bdsk-url-1 = {https://doi.org/10.1038/s42005-022-00892-5}}

@Article{Vaccaro2010,
author ="Murdock, Daniel and Burns, Lori A. and Vaccaro, Patrick H.",
title  ="Vibrational specificity of proton-transfer dynamics in ground-state tropolone",
journal  ="Phys. Chem. Chem. Phys.",
year  ="2010",
volume  ="12",
issue  ="29",
pages  ="8285-8299",
publisher  ="The Royal Society of Chemistry",
doi  ="10.1039/C003140B",
url  ="http://dx.doi.org/10.1039/C003140B",
abstract  ="The vibrational dependence of large-amplitude proton transfer taking place in the ground electronic state (ÃÉ1A1) of tropolone has been explored by implementing a coherent variant of the stimulated emission pumping (SEP) technique within the framework of two-color resonant four-wave mixing (TC-RFWM) spectroscopy. The lowest 1700 cm‚àí1 portion of this potential surface has been interrogated under ambient bulk-gas conditions{,} enabling rotationless term energies (Tv+) and tunneling-induced bifurcations to be extracted for 43 assigned vibrational features of a1 and b2 symmetry. The resulting values of reflect the state-specificity long attributed to the hydron-migration pathways of tropolone and range in magnitude from 0.0 cm‚àí1 to 17.8 cm‚àí1{,} where the former implies essentially complete quenching of unimolecular dynamics whilst the latter represents nearly a twenty-fold increase in reaction rate over that of the zero-point level. This vibrational mediation of tunneling behavior is discussed in terms of attendant atomic displacements and permutation-inversion symmetries{,} with choreographed motion of the five-member reaction site () found to exert the most significant influence on the efficacy of proton transfer."}

@article{Kuhn2006,
title = {Multidimensional quantum dynamics and infrared spectroscopy of hydrogen bonds},
journal = {Phys. Rep.},
volume = {430},
number = {4},
pages = {211-276},
year = {2006},
issn = {0370-1573},
doi = {https://doi.org/10.1016/j.physrep.2006.04.005},
url = {https://www.sciencedirect.com/science/article/pii/S0370157306001608},
author = {K. Giese and M. Petkoviƒá and H. Naundorf and O. K\"{u}hn},
keywords = {Quantum dynamics, Intramolecular energy redistribution, Tunneling, Energy and phase relaxation},
abstract = {Hydrogen bonds are of outstanding importance for many processes in Chemistry, Biology, and Physics. From the theoretical perspective the small mass of the proton in a hydrogen bond makes it the primary quantum nucleus and the phenomena one expects to surface in a particular clear way are, for instance, zero-point energy effects, quantum tunneling, or coherent wave packet dynamics. While this is well established in the limit of one-dimensional motion, the details of the multidimensional aspects of the dynamics of hydrogen bonds are just becoming accessible to experiments and numerical simulations. In this review we discuss the theoretical treatment of multidimensional quantum dynamics of hydrogen-bonded systems in the context of infrared spectroscopy. Here, the multidimensionality is reflected in the complex shape of linear infrared absorption spectra which is related to combination transitions and resonances, but also to mode-selective tunneling splittings. The dynamics underlying these spectra can be unravelled by means of time-resolved nonlinear infrared spectroscopy. As a fundamental theoretical ingredient we outline the generation of potential energy surfaces for gas and condensed phase nonreactive and reactive systems. For nonreactive anharmonic vibrational dynamics in the vicinity of a minimum geometry, expansions in terms of normal mode coordinates often provide a reasonable description. For reactive dynamics one can resort to reaction surface ideas, that is, a combination of large amplitude motion of the reactive coordinates and orthogonal harmonic motion of the remaining coordinates. For isolated systems, dynamics and spectroscopy follow from the time-dependent Schr√∂dinger equation. Here, the multiconfiguration time-dependent Hartree method is shown to allow for describing the correlated dynamics of many degrees of freedom. Classical trajectory based methods are also discussed as an alternative to quantum dynamics. Their merits and shortcomings are scrutinized in the context of incorporating tunneling effects in the calculation of spectra. For the condensed phase, reduced density operator based approaches such as the quantum master equation are introduced to properly account for the energy and phase relaxation processes due to the interaction of the hydrogen bond with its surroundings.}
}

@article{gml1,
  title = {Control of tunneling in an electromagnetic cavity},
  author = {Plata, Jes\'us and Gomez Llorente, Jose M.},
  journal = {Phys. Rev. A},
  volume = {48},
  issue = {1},
  pages = {782--785},
  numpages = {0},
  year = {1993},
  month = {Jul},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevA.48.782},
  url = {https://link.aps.org/doi/10.1103/PhysRevA.48.782}
}

@article{gml2,
  title = {Analytical solutions for a resonantly driven two-doublet system},
  author = {Gomez Llorente, Jose M. and Plata, Jes\'us},
  journal = {Phys. Rev. A},
  volume = {49},
  issue = {4},
  pages = {2759--2765},
  numpages = {0},
  year = {1994},
  month = {Apr},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevA.49.2759},
  url = {https://link.aps.org/doi/10.1103/PhysRevA.49.2759}
}

@article{
ahn2023modification,
author = {Wonmi Ahn  and Johan F. Triana  and Felipe Recabal  and Felipe Herrera  and Blake S. Simpkins },
title = {Modification of ground-state chemical reactivity via light-matter coherence in infrared cavities},
journal = {Science},
volume = {380},
number = {6650},
pages = {1165-1168},
year = {2023},
doi = {10.1126/science.ade7147},
URL = {https://www.science.org/doi/abs/10.1126/science.ade7147},
}


@article{Silbey1996,
  title = {Tunneling in a cavity},
  author = {Neu, Peter and Silbey, Robert J.},
  journal = {Phys. Rev. A},
  volume = {54},
  issue = {6},
  pages = {5323--5326},
  numpages = {0},
  year = {1996},
  month = {Dec},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevA.54.5323},
  url = {https://link.aps.org/doi/10.1103/PhysRevA.54.5323}
}

@article{Makri1997,
	abstract = {We study the dynamics of an initially localized symmetric two-level system coupled to high-temperature dissipative environments and driven by a strong time-periodic force which corresponds to high-frequency monochromatic light. Qualitative arguments based on the quantized representation of the radiation field predict a wealth of intriguing behaviors which are confirmed and quantified via accurate numerical path integral calculations. With the exception of very strong friction we find that high-frequency driving always helps stabilize localized states. At intermediate friction the delocalization rate approaches a ``universal''limiting value which is largely independent of the parameters of the environment and of the specifics of the driving force, depending only on its overall strength. This robust behavior implies that localized states can be stabilized in these systems without much finetuning of external conditions. In the weak friction regime the interplay between phase interference and dissipation results in nonmonotonic variation of the decay rate with friction and driving frequency. The path integral results are compared to those obtained earlier via analytical treatments.},
	author = {Makri, Nancy},
	date-added = {2023-06-02 11:02:49 +0530},
	date-modified = {2023-06-02 11:02:49 +0530},
	doi = {10.1063/1.473345},
	isbn = {0021-9606},
	journal = {J. Chem. Phys.},
	month = {6/2/2023},
	number = {6},
	pages = {2286--2297},
	title = {Stabilization of localized states in dissipative tunneling systems interacting with monochromatic fields},
	url = {https://doi.org/10.1063/1.473345},
	volume = {106},
	year = {1997},
	year1 = {1997/02/08},
	bdsk-url-1 = {https://doi.org/10.1063/1.473345}}

@article{Linballentine,
  title = {Quantum tunneling and chaos in a driven anharmonic oscillator},
  author = {Lin, W. A. and Ballentine, L. E.},
  journal = {Phys. Rev. Lett.},
  volume = {65},
  issue = {24},
  pages = {2927--2930},
  numpages = {0},
  year = {1990},
  month = {Dec},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.65.2927},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.65.2927}
}

@article{cdt,
  title = {Coherent destruction of tunneling},
  author = {Grossmann, F. and Dittrich, T. and Jung, P. and H\"anggi, P.},
  journal = {Phys. Rev. Lett.},
  volume = {67},
  issue = {4},
  pages = {516--519},
  numpages = {0},
  year = {1991},
  month = {Jul},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.67.516},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.67.516}
}

@article{Quack2019,
	abstract = {We report results of full-dimensional variational rovibrational quantum-dynamical computations for several ammonia isotopomers, based on selected potential energy and electric dipole moment hypersurfaces. The variational rovibrational eigenstates have been used as a basis for the solution of the time-dependent Schr{\"o}dinger equation for nuclear motion including coherent infrared multiphoton excitation. The theoretical and computational framework developed during this study enables the investigation of the coherent inhibition or enhancement of tunneling in ammonia isotopomers by appropriately chosen laser fields. Our quantum-dynamical computations include all vibrational and rotational degrees of freedom and assume neither the alignment nor the orientation of the molecules under investigation. Specific results include accurate rotational-vibrational levels for NH2D, NHD2, NHDMu, and NHDT, probability densities for structural parameters as a function of time from the full-dimensional wavepacket results, time-dependent chirality for the isotopically chiral molecule NHDT, and detailed analyses of the enhancement and inhibition of stereomutation dynamics.},
	author = {F{\'a}bri, Csaba and Marquardt, Roberto and Cs{\'a}sz{\'a}r, Attila G. and Quack, Martin},
	date-added = {2023-06-02 12:30:07 +0530},
	date-modified = {2023-06-02 12:30:07 +0530},
	doi = {10.1063/1.5063470},
	isbn = {0021-9606},
	journal = {J. Chem. Phys.},
	month = {6/2/2023},
	number = {1},
	pages = {014102},
	title = {Controlling tunneling in ammonia isotopomers},
	url = {https://doi.org/10.1063/1.5063470},
	volume = {150},
	year = {2019},
	year1 = {2019/01/03},
	bdsk-url-1 = {https://doi.org/10.1063/1.5063470}}

@article{TakahashiSaito1985,
  title = {Chaos and {H}usimi Distribution Function in Quantum Mechanics},
  author = {Takahashi, Kin'ya and Sait\^o, Nobuhiko},
  journal = {Phys. Rev. Lett.},
  volume = {55},
  issue = {7},
  pages = {645--648},
  numpages = {0},
  year = {1985},
  month = {Aug},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevLett.55.645},
  url = {https://link.aps.org/doi/10.1103/PhysRevLett.55.645}
}

@article{fgh,
    author = {Marston, C. Clay and Balint‐Kurti, Gabriel G.},
    title = "{The Fourier grid Hamiltonian method for bound state eigenvalues and eigenfunctions}",
    journal = {J. Chem. Phys.},
    volume = {91},
    number = {6},
    pages = {3571-3576},
    year = {1989},
    month = {09},
    abstract = "{A new method for the calculation of bound state eigenvalues and eigenfunctions of the Schrödinger equation is presented. The Fourier grid Hamiltonian method is derived from the discrete Fourier transform algorithm. Its implementation and use is extremely simple, requiring the evaluation of the potential only at certain grid points and yielding directly the amplitude of the eigenfunctions at the same grid points.}",
    issn = {0021-9606},
    doi = {10.1063/1.456888},
    url = {https://doi.org/10.1063/1.456888},
}

@article{li2021theory,
  title={Theory of mode-selective chemistry through polaritonic vibrational strong coupling},
  author={Li, Xinyang and Mandal, Arkajit and Huo, Pengfei},
  journal={J. Chem. Phys. Lett.},
  volume={12},
  number={29},
  pages={6974--6982},
  year={2021},
  publisher={ACS Publications}
}

@article{du2023vibropolaritonic,
  title={Vibropolaritonic Reaction Rates in the Collective Strong Coupling Regime: {P}ollak-{G}rabert-{H}\"{a}nggi Theory},
  author={Du, Matthew and Poh, Yong Rui and Yuen-Zhou, Joel},
  journal={J. Phys. Chem. C},
  volume={127},
  number={11},
  pages={5230--5237},
  year={2023},
  publisher={ACS Publications}
}


@article{galego2019cavity,
  title={Cavity {C}asimir-{P}older forces and their effects in ground-state chemical reactivity},
  author={Galego, Javier and Climent, Claudia and Garcia-Vidal, Francisco J and Feist, Johannes},
  journal={Phys. Rev. X},
  volume={9},
  number={2},
  pages={021057},
  year={2019},
  publisher={APS}
}

@article{li2020origin,
  title={On the origin of ground-state vacuum-field catalysis: Equilibrium consideration},
  author={Li, Tao E and Nitzan, Abraham and Subotnik, Joseph E},
  journal={J. Chem. Phys.},
  volume={152},
  number={23},
  pages={234107},
  year={2020},
  publisher={AIP Publishing LLC}
}

@article{li2022polaritonmd,
  title={{Polariton relaxation under vibrational strong coupling: Comparing cavity molecular dynamics simulations against Fermi’s golden rule rate}},
  author={Li, Tao E and Nitzan, Abraham and Subotnik, Joseph E},
  journal={J. Chem. Phys.},
  volume={156},
  number={13},
  pages={134106},
  year={2022},
  publisher={AIP Publishing LLC}
}

@article{wang2021roadmap,
  title={A roadmap toward the theory of vibrational polariton chemistry},
  author={Wang, Derek S and Yelin, Susanne F},
  journal={ACS Photonics},
  volume={8},
  number={10},
  pages={2818--2826},
  year={2021},
  publisher={ACS Publications}
}

@article{campos2023swinging,
  title={Swinging between shine and shadow: Theoretical advances on thermally activated vibropolaritonic chemistry},
  author={Campos-Gonzalez-Angulo, Jorge A and Poh, Yong Rui and Du, Matthew and Yuen-Zhou, Joel},
  journal={The Journal of Chemical Physics},
  volume={158},
  number={23},
  year={2023},
  publisher={AIP Publishing}
}

@article{anderson2023mechanism,
  title={On the mechanism of polaritonic rate suppression from quantum transition paths},
  author={Anderson, Michelle C and Woods, Esmae J and Fay, Thomas P and Wales, David J and Limmer, David T},
  journal={arXiv:2304.13024},
  year={2023}
}

@article{fiechter2023quantum,
  title={How quantum is the resonance behavior in vibrational polariton chemistry?},
  author={Fiechter, Marit R and Runeson, Johan E and Lawrence, Joseph E and Richardson, Jeremy O},
  journal={J. Phys. Chem. Lett.},
  volume={14},
  number={36},
  pages={8261--8267},
  year={2023},
  publisher={ACS Publications}
}


@article{weight2023theory,
  title={Theory and modeling of light-matter interactions in chemistry: current and future},
  author={Weight, Braden M and Li, Xinyang and Zhang, Yu},
  journal={Phys. Chem. Chem. Phys.},
  volume={25},
  number={46},
  pages={31554--31577},
  year={2023},
  publisher={Royal Society of Chemistry}
}



@article{chuntonov2022,
author = {Cohn, Bar and Sufrin, Shmuel and Basu, Arghyadeep and Chuntonov, Lev},
title = {Vibrational Polaritons in Disordered Molecular Ensembles},
journal = {J. Phys. Chem. Lett.},
volume = {13},
number = {35},
pages = {8369-8375},
year = {2022},
doi = {10.1021/acs.jpclett.2c02341},

}

@article{Thomas2024,
author = {Thomas, Philip A. and Tan, Wai Jue and Kravets, Vasyl G. and Grigorenko, Alexander N. and Barnes, William L.},
title = {Non-Polaritonic Effects in Cavity-Modified Photochemistry},
journal = {Adv. Mater.},
volume = {36},
number = {7},
pages = {2309393},
keywords = {cavities, photochemistry, polaritonic chemistry, polaritons, strong coupling, vacuum modified chemistry},
doi = {https://doi.org/10.1002/adma.202309393},
url = {https://onlinelibrary.wiley.com/doi/abs/10.1002/adma.202309393},
abstract = {Abstract Strong coupling of molecules to vacuum fields is widely reported to lead to modified chemical properties such as reaction rates. However, some recent attempts to reproduce infrared strong coupling results have not been successful, suggesting that factors other than strong coupling may sometimes be involved. In the first vacuum-modified chemistry experiment, changes to a molecular photoisomerization process in the ultraviolet-visible spectral range are attributed to strong coupling of the molecules to visible light. Here, this process is re-examined, finding significant variations in photoisomerization rates consistent with the original work. However, there is no evidence that these changes need to be attributed to strong coupling. Instead, it is suggested that the photoisomerization rates involved are most strongly influenced by the absorption of ultraviolet radiation in the cavity. These results indicate that care must be taken to rule out non-polaritonic effects before invoking strong coupling to explain any changes of properties arising in cavity-based experiments.},
year = {2024}
}

@article{schwartz2025comment,
  title={Comment on “Non-Polaritonic Effects in Cavity-Modified Photochemistry”: On the Importance of Experimental Details},
  author={Schwartz, Tal and Hutchison, James A},
  journal={Advanced Materials},
  pages={2404602},
  year={2025},
  publisher={Wiley Online Library}
}

@article{thomas2024strong,
  title={Strong coupling-induced frequency shifts of highly detuned photonic modes in multimode cavities},
  author={Thomas, Philip A and Barnes, William L},
  journal={J. Chem. Phys.},
  volume={160},
  number={20},
  year={2024},
  publisher={AIP Publishing}
}

@article{michon2024consequences,
  title={Consequences of Cavity Length Non-Uniformity on Optical Spectroscopy in Strong-Coupling Experiments},
  author={Michon, Michael and Simpkins, Blake},
  journal={chemrxiv-2024-880ph},
  year={2024}
}

@article{
YanPNAS2008,
author = {Shannon Yan  and Yen-Tien Wu  and Kopin Liu },
title = {Tracking the energy flow along the reaction path},
journal = {Proceedings of the National Academy of Sciences},
volume = {105},
number = {35},
pages = {12667-12672},
year = {2008},
doi = {10.1073/pnas.0800220105},
URL = {https://www.pnas.org/doi/abs/10.1073/pnas.0800220105},
eprint = {https://www.pnas.org/doi/pdf/10.1073/pnas.0800220105},
abstract = {We report a comprehensive study of the quantum-state correlation property of product pairs from reactions of chlorine atoms with both the ground-state and the CH stretch-excited CHD3. In light of available ab initio theoretical results, this set of experimental data provides a conceptual framework to visualize the energy-flow pattern along the reaction path, to classify the activity of different vibrational modes in a reactive encounter, to gain deeper insight into the concept of vibrational adiabaticity, and to elucidate the intermode coupling in the transition-state region. This exploratory approach not only opens up an avenue to understand polyatomic reaction dynamics, even for motions at the molecular level in the fleeting transition-state region, but it also leads to a generalization of Polanyi's rules to reactions involving a polyatomic molecule.}}

@article{PanJPCL2023,
author = {Pan, Huilin and Zhao, Bin and Guo, Hua and Liu, Kopin},
title = {State-to-State Dynamics in Mode-Selective Polyatomic Reactions},
journal = {J. Phys. Chem. Lett.},
volume = {14},
number = {46},
pages = {10412-10419},
year = {2023},
doi = {10.1021/acs.jpclett.3c02853},

URL = { 
    
        https://doi.org/10.1021/acs.jpclett.3c02853

},

}

@Article{CzakoPCCP2024,
author ="Czak\'{o}, G√°bor and Gruber, Bal√°zs and Papp, D√≥ra and Tajti, Viktor and Tasi, Domonkos A. and Yin, Cangtao",
title  ="First-principles mode-specific reaction dynamics",
journal  ="Phys. Chem. Chem. Phys.",
year  ="2024",
volume  ="26",
issue  ="22",
pages  ="15818-15830",
publisher  ="The Royal Society of Chemistry",
doi  ="10.1039/D4CP00417E",
url  ="http://dx.doi.org/10.1039/D4CP00417E",
abstract  ="Controlling the outcome of chemical reactions by exciting specific vibrational and/or rotational modes of the reactants is one of the major goals of modern reaction dynamics studies. In the present Perspective{,} we focus on first-principles vibrational and rotational mode-specific dynamics computations on reactions of neutral and anionic systems beyond six atoms such as X + C2H6 [X = F{,} Cl{,} OH]{,} HX + C2H5 [X = Br{,} I]{,} OH‚àí + CH3I{,} and F‚àí + CH3CH2Cl. The dynamics simulations utilize high-level ab initio analytical potential energy surfaces and the quasi-classical trajectory method. Besides initial state specificity and the validity of the Polanyi rules{,} mode-specific vibrational-state assignment for polyatomic product species using normal-mode analysis and Gaussian binning is also discussed and compared with experiment."}

@article{
SteiSciAdv2018,
author = {Martin Stei  and Eduardo Carrascosa  and Alexander D√∂rfler  and Jennifer Meyer  and Bal√°zs Olasz  and G√°bor Czak√≥  and Anyang Li  and Hua Guo  and Roland Wester },
title = {Stretching vibration is a spectator in nucleophilic substitution},
journal = {Sci. Adv.},
volume = {4},
number = {7},
pages = {eaas9544},
year = {2018},
doi = {10.1126/sciadv.aas9544},
URL = {https://www.science.org/doi/abs/10.1126/sciadv.aas9544},
eprint = {https://www.science.org/doi/pdf/10.1126/sciadv.aas9544},
abstract = {Molecular vibration often impacts chemical reactions; however, for substitution reactions, we present here a spectator mode. How chemical reactions are influenced by reactant vibrational excitation is a long-standing question at the core of chemical reaction dynamics. In reactions of polyatomic molecules, where the Polanyi rules are not directly applicable, certain vibrational modes can act as spectators. In nucleophilic substitution reactions, CH stretching vibrations have been considered to be such spectators. While this picture has been challenged by some theoretical studies, experimental insight has been lacking. We show that the nucleophilic substitution reaction of F‚àí with CH3I is minimally influenced by an excitation of the symmetric CH stretching vibration. This contrasts with the strong vibrational enhancement of the proton transfer reaction measured in parallel. The spectator behavior of the stretching mode is supported by both quasi-classical trajectory simulations and the Sudden Vector Projection model.}}

@article{leitner1997vibrational,
  title={Vibrational mixing and energy flow in polyatomics: Quantitative prediction using local random matrix theory},
  author={Leitner, David M and Wolynes, Peter G},
  journal={J. Phys. Chem. A},
  volume={101},
  number={4},
  pages={541--548},
  year={1997},
  publisher={ACS Publications}
}

@article{logan1990quantum,
  title={Quantum localization and energy flow in many-dimensional {F}ermi resonant systems},
  author={Logan, David E and Wolynes, Peter G},
  journal={J. Chem. Phys.},
  volume={93},
  number={7},
  pages={4994--5012},
  year={1990},
  publisher={American Institute of Physics}
}

@article{leitner1996statistical,
  title={Statistical properties of localized vibrational eigenstates},
  author={Leitner, David M and Wolynes, Peter G},
  journal={Chem. Phys. Lett.},
  volume={258},
  number={1-2},
  pages={18--24},
  year={1996},
  publisher={Elsevier}
}



@article{gruebele1998intramolecular,
  title={Intramolecular vibrational dephasing obeys a power law at intermediate times},
  author={Gruebele, M},
  journal={Proc. Natl. Acad. Sci. U. S. A.},
  volume={95},
  number={11},
  pages={5965--5970},
  year={1998},
  publisher={National Acad Sciences}
}

@article{schofield1993scaling,
  title={A scaling perspective on quantum energy flow in molecules},
  author={Schofield, Sarah A and Wolynes, Peter G},
  journal={J. Phys. Chem. A},
  volume={98},
  number={2},
  pages={1123--1131},
  year={1993},
  publisher={American Institute of Physics}
}

@article{schofield1995rate,
  title={Rate theory and quantum energy flow in molecules: Modeling the effects of anisotropic diffusion and of dephasing},
  author={Schofield, Sarah A and Wolynes, Peter G},
  journal={J. Phys. Chem.},
  volume={99},
  number={9},
  pages={2753--2763},
  year={1995},
  publisher={ACS Publications}
}

@article{schofield1996computational,
  title={Computational study of many-dimensional quantum vibrational energy redistribution. {I}. Statistics of the survival probability},
  author={Schofield, Sarah A and Wyatt, Robert E and Wolynes, Peter G},
  journal={J. Chem. Phys.},
  volume={105},
  number={3},
  pages={940--952},
  year={1996},
  publisher={American Institute of Physics}
}

@article{ma2017perspective,
  title={Perspective: chemical dynamics simulations of non-statistical reaction dynamics},
  author={Ma, Xinyou and Hase, William L},
  journal={Phil. Trans. R. Soc. A},
  volume={375},
  number={2092},
  pages={20160204},
  year={2017},
  publisher={The Royal Society Publishing}
}

@article{herman2013molecular,
  title={Molecular spectroscopy and dynamics: a polyad-based perspective},
  author={Herman, Michel and Perry, David S},
  journal={Phys. Chem. Chem. Phys.},
  volume={15},
  number={25},
  pages={9970--9993},
  year={2013},
  publisher={Royal Society of Chemistry}
}

@article{carpenter2016study,
  title={The study of reactive intermediates in condensed phases},
  author={Carpenter, Barry K and Harvey, Jeremy N and Orr-Ewing, Andrew J},
  journal={J. Am. Chem. Soc.},
  volume={138},
  number={14},
  pages={4695--4705},
  year={2016},
  publisher={ACS Publications}
}

@article{karmakar2020stable,
  title={Stable chaos and delayed onset of statisticality in unimolecular dissociation reactions},
  author={Karmakar, Sourav and Yadav, Pankaj Kumar and Keshavamurthy, Srihari},
  journal={Commun. Chem.},
  volume={3},
  number={1},
  pages={4},
  year={2020},
  publisher={Nature Publishing Group UK London}
}

@article{keshavamurthy2007dynamical,
  title={Dynamical tunnelling in molecules: quantum routes to energy flow},
  author={Keshavamurthy, Srihari},
  journal={Int. Rev. Phys. Chem.},
  volume={26},
  number={4},
  pages={521--584},
  year={2007},
  publisher={Taylor \& Francis}
}
@article{karmakar2018relevance,
  title={Relevance of the resonance junctions on the Arnold web to dynamical tunneling and eigenstate delocalization},
  author={Karmakar, Sourav and Keshavamurthy, Srihari},
  journal={J. Phys. Chem. A},
  volume={122},
  number={43},
  pages={8636--8649},
  year={2018},
  publisher={ACS Publications}
}

@article{leitner1996vibrational,
  title={Vibrational relaxation and energy localization in polyatomics: Effects of high-order resonances on flow rates and the quantum ergodicity transition},
  author={Leitner, David M and Wolynes, Peter G},
  journal={J. Chem. Phys.},
  volume={105},
  number={24},
  pages={11226--11236},
  year={1996},
  publisher={AIP Publishing}
}

@article{bigwood1995simple,
  title={A simple matrix model of intramolecular vibrational redistribution and its implications},
  author={Bigwood, Robert and Gruebele, Martin},
  journal={Chem. Phys. Lett.},
  volume={235},
  number={5-6},
  pages={604--613},
  year={1995},
  publisher={Elsevier}
}

@article{ying2024resonance,
  title={Resonance theory of vibrational strong coupling enhanced polariton chemistry and the role of photonic mode lifetime},
  author={Ying, Wenxiang and Huo, Pengfei},
  journal={Commun. Mat.},
  volume={5},
  number={1},
  pages={110},
  year={2024},
  publisher={Nature Publishing Group UK London}
}

@article{li2022qm,
  title={{QM}/{MM} modeling of vibrational polariton induced energy transfer and chemical dynamics},
  author={Li, Tao E and Hammes-Schiffer, Sharon},
  journal={J. Am. Chem. Soc.},
  volume={145},
  number={1},
  pages={377--384},
  year={2022},
  publisher={ACS Publications}
}

@article{schafer2024machine,
  title={Machine learning for polaritonic chemistry: Accessing chemical kinetics},
  author={Schafer, Christian and Fojt, Jakub and Lindgren, Eric and Erhart, Paul},
  journal={J. Am. Chem. Soc.},
  volume={146},
  number={8},
  pages={5402--5413},
  year={2024},
  publisher={ACS Publications}
}

@article{manz1993laser,
  title={Laser control scheme for state-selective ultrafast vibrational excitation of the water-d molecule},
  author={Manz, J and Paramonov, GK},
  journal={J. Phys. Chem.},
  volume={97},
  number={48},
  pages={12625--12633},
  year={1993},
  publisher={ACS Publications}
}

@article{laptev2019ivr,
  title={{IVR} Dynamics of Vibrational Levels of the $\nu_{1}$ Mode in ({CF}$_{3}$)$_{2}${C}={C}═{O} Molecules Excited by Resonant IR Femtosecond Radiation},
  author={Laptev, Vladimir B and Kompanets, Victor O and Pigulsky, Sergey V and Makarov, Alexander A and Mishakov, Gennadii V and Serebryakov, Dmitry V and Sharkov, Andrey V and Chekalin, Sergey V and Ryabov, Evgeny A},
  journal={J. Phys. Chem. A},
  volume={123},
  number={4},
  pages={771--779},
  year={2019},
  publisher={ACS Publications}
}


@article{crim1996bond,
  title={Bond-selected chemistry: vibrational state control of photodissociation and bimolecular reaction},
  author={Crim, F Fleming},
  journal={J. Phys. Chem.},
  volume={100},
  number={31},
  pages={12725--12734},
  year={1996},
  publisher={ACS Publications}
}

@article{moss1993acceleration,
  title={Acceleration of intramolecular vibrational redistribution by methyl internal rotation. A chemical timing study of p-fluorotoluene and p-fluorotoluene-d3},
  author={Moss, David B and Parmenter, Charles S},
  journal={J. Chem. Phys.},
  volume={98},
  number={9},
  pages={6897--6905},
  year={1993},
  publisher={AIP Publishing}
}

@article{gambogi1993influence,
  title={Influence of methyl group deuteration on the rate of intramolecular vibrational energy relaxation},
  author={Gambogi, Joan E and L’Esperance, Robert P and Lehmann, Kevin K and Pate, Brooks H and Scoles, Giacinto},
  journal={J. Chem. Phys.},
  volume={98},
  number={2},
  pages={1116--1122},
  year={1993},
  publisher={AIP Publishing}
}

@inproceedings{martin2004isotope,
  title={Isotope effect on the {IVR} dynamics after ultrafast IR excitation of the hydrogen bond in salicylaldimine},
  author={Martin, MM and Hynes, JT},
  booktitle={Femtochemistry and femtobiology: ultrafast events in molecular science: VIth International Conference on Femtochemistry, Maison de la Chimie, Paris, France, July 6-10, 2003},
  pages={181},
  year={2004},
  organization={Elsevier Science Ltd}
}


@article{fregoni2022theoretical,
  title={Theoretical challenges in polaritonic chemistry},
  author={Fregoni, Jacopo and Garcia-Vidal, Francisco J and Feist, Johannes},
  journal={ACS photonics},
  volume={9},
  number={4},
  pages={1096--1107},
  year={2022},
  publisher={ACS Publications}
}


@article{ruggenthaler2023understanding,
  title={Understanding polaritonic chemistry from ab initio quantum electrodynamics},
  author={Ruggenthaler, Michael and Sidler, Dominik and Rubio, Angel},
  journal={Chem. Rev.},
  volume={123},
  number={19},
  pages={11191--11229},
  year={2023},
  publisher={ACS Publications}
}


@article{FiechterJPCL2023,
author = {Fiechter, Marit R. and Runeson, Johan E. and Lawrence, Joseph E. and Richardson, Jeremy O.},
title = {How Quantum is the Resonance Behavior in Vibrational Polariton Chemistry?},
journal = {J. Phys. Chem. Lett.},
volume = {14},
number = {36},
pages = {8261-8267},
year = {2023},

}

@article{KrasnoJCP2013,
    author = {Krasnoshchekov, Sergey V. and Stepanov, Nikolay F.},
    title = "{Polyad quantum numbers and multiple resonances in anharmonic vibrational studies of polyatomic molecules}",
    journal = {J. Chem. Phys.},
    volume = {139},
    number = {18},
    pages = {184101},
    year = {2013},
    month = {11},
    
}

@article{DubalJCP1984,
    author = {Dübal, Hans‐Rolf and Quack, Martin},
    title = "{Tridiagonal Fermi resonance structure in the IR spectrum of the excited {CH} chromophore in {CF}$_{3}${H}}",
    journal = {J. Chem. Phys.},
    volume = {81},
    number = {9},
    pages = {3779-3791},
    year = {1984},
    month = {11},
    
}

@Article{HermanPCCP2013,
author ="Herman, Michel and Perry, David S.",
title  ="Molecular spectroscopy and dynamics: a polyad-based perspective",
journal  ="Phys. Chem. Chem. Phys.",
year  ="2013",
volume  ="15",
issue  ="25",
pages  ="9970-9993",
publisher  ="The Royal Society of Chemistry",
}

@article{FarantosCR2009,
author = {Farantos, Stavros C. and Schinke, Reinhard and Guo, Hua and Joyeux, Marc},
title = {Energy Localization in Molecules, Bifurcation Phenomena, and Their Spectroscopic Signatures: The Global View},
journal = {Chem. Rev.},
volume = {109},
number = {9},
pages = {4248-4271},
year = {2009},

}

@article{KellJCP1990,
    author = {Kellman, Michael E.},
    title = "{Approximate constants of motion for vibrational spectra of many‐oscillator systems with multiple anharmonic resonances}",
    journal = {J. Chem. Phys.},
    volume = {93},
    number = {9},
    pages = {6630-6635},
    year = {1990},
    month = {11},
    
}

@article{FriedJCP1987,
    author = {Fried, Laurence E. and Ezra, Gregory S.},
    title = "{Semiclassical quantization using classical perturbation theory: Algebraic quantization of multidimensional systems}",
    journal = {J. Chem. Phys.},
    volume = {86},
    number = {11},
    pages = {6270-6282},
    year = {1987},
    month = {06},
    
}

@article{SibertJCP1988,
    author = {Sibert, Edwin L.},
    title = "{Theoretical studies of vibrationally excited polyatomic molecules using canonical Van Vleck perturbation theory}",
    journal = {J. Chem. Phys.},
    volume = {88},
    number = {7},
    pages = {4378-4390},
    year = {1988},
    month = {04},
    
}

@article{FidlerJCP2023,
    author = {Fidler, Ashley P. and Chen, Liying and McKillop, Alexander M. and Weichman, Marissa L.},
    title = "{Ultrafast dynamics of CN radical reactions with chloroform solvent under vibrational strong coupling}",
    journal = {J. Chem. Phys.},
    volume = {159},
    number = {16},
    pages = {164302},
    year = {2023},
    month = {10},
    
}

@article{ChenNanophot2024,
url = {https://doi.org/10.1515/nanoph-2023-0747},
title={Exploring the impact of vibrational cavity coupling strength on ultrafast {CN}+ c-{C}6{H}12 reaction dynamics},
author = {Liying Chen and Ashley P. Fidler and Alexander M. McKillop and Marissa L. Weichman},
pages = {2591--2599},
volume = {13},
number = {14},
journal = {Nanophotonics},
year = {2024},
}

@article{frisch2009gaussian,
  title={{G}aussian 09, {R}evision {E}.01, {G}aussian},
  author={Frisch, MJ and Trucks, JW and Schlegel, HB and Scuseria, GE and Robb, MA and Cheeseman, JR and Scalmani, G and Barone, V and Mennucci, B and Petersson, GA and et al.},
  journal={Inc, Wallingford CT},
  volume={201},
  year={2009}
}

@article{NelsonJCP2024,
    author = {Nelson, Jane C. and Weichman, Marissa L.},
    title = "{More than just smoke and mirrors: Gas-phase polaritons for optical control of chemistry}",
    journal = {J. Chem. Phys.},
    volume = {161},
    number = {7},
    pages = {074304},
    year = {2024},
    month = {08},
    
}

@article{jaynes1963comparison,
  title={Comparison of quantum and semiclassical radiation theories with application to the beam maser},
  author={Jaynes, Edwin T and Cummings, Frederick W},
  journal={Proc. IEEE},
  volume={51},
  number={1},
  pages={89--109},
  year={1963},
  publisher={IEEE}
}

@article{LeeJPCL2012,
author = {Lee, Suk Kyoung and Suits, Arthur G. and Schlegel, H. Bernhard and Li, Wen},
title = {A Reaction Accelerator: Mid-infrared Strong Field Dissociation Yields Mode-Selective Chemistry},
journal = {J. Phys. Chem. Lett.},
volume = {3},
number = {18},
pages = {2541-2547},
year = {2012},

}

@article{StrasfeldPRL2007,
  title = {Controlling Vibrational Excitation with Shaped {Mid}-{IR} Pulses},
  author = {Strasfeld, David B. and Shim, Sang-Hee and Zanni, Martin T.},
  journal = {Phys. Rev. Lett.},
  volume = {99},
  issue = {3},
  pages = {038102},
  numpages = {4},
  year = {2007},
  month = {Jul},
  
}

@Article{Stensitzki2018,
author={Stensitzki, Till
and Yang, Yang
and Kozich, Valeri
and Ahmed, Ashour A.
and K{\"o}ssl, Florian
and K{\"u}hn, Oliver
and Heyne, Karsten},
title={Acceleration of a ground-state reaction by selective femtosecond-infrared-laser-pulse excitation},
journal={Nat. Chem.},
year={2018},
month={Feb},
day={01},
volume={10},
number={2},
pages={126-131},

}

@article{StrasfeldNJP2009,

year = {2009},
month = {oct},
publisher = {},
volume = {11},
number = {10},
pages = {105046},
author = {David B Strasfeld and Chris T Middleton and Martin T Zanni},
title = {Mode selectivity with polarization shaping in the mid-{IR}},
journal = {New J. Phys.},

}

@article{WindhornJCP2003,
    author = {Windhorn, Lars and Yeston, Jake S. and Witte, Thomas and Fuß, Werner and Motzkus, Marcus and Proch, Detlev and Kompa, Karl-Ludwig and Moore, C. Bradley},
    title = "{Getting ahead of IVR: A demonstration of mid-infrared induced molecular dissociation on a sub-statistical time scale}",
    journal = {J. Chem. Phys.},
    volume = {119},
    number = {2},
    pages = {641-645},
    year = {2003},
    month = {07},
    
}

@article{bunker1962monte,
  title={Monte {C}arlo calculation of triatomic dissociation rates. {I}. {N}$_{2}${O} and {O}$_{3}$},
  author={Bunker, Don L},
  journal={J. Chem. Phys.},
  volume={37},
  number={2},
  pages={393--403},
  year={1962},
  publisher={American Institute of Physics}
}

@article{NagahataJCP2021,
    author = {Nagahata, Yutaka and Hernandez, Rigoberto and Komatsuzaki, Tamiki},
    title = "{Phase space geometry of isolated to condensed chemical
          reactions}",
    journal = {J. Chem. Phys.},
    volume = {155},
    number = {21},
    pages = {210901},
    year = {2021},
    month = {12},
}

@article{SchmitzJPCA2019,
author = {Schmitz, Andrew J. and Pandey, Hari Datt and Chalyavi, Farzaneh and Shi, Tianjiao and Fenlon, Edward E. and Brewer, Scott H. and Leitner, David M. and Tucker, Matthew J.},
title = {Tuning Molecular Vibrational Energy Flow within an Aromatic Scaffold via Anharmonic Coupling},
journal = {J. Phys. Chem. A},
volume = {123},
number = {49},
pages = {10571-10581},
year = {2019},
}

@article{HiraiAngew2020,
author = {Hirai, Kenji and Takeda, Rie and Hutchison, James A. and Uji-i, Hiroshi},
title = {Modulation of Prins Cyclization by Vibrational Strong Coupling},
journal = {Angew. Chem. Int. Ed.},
volume = {59},
number = {13},
pages = {5332-5335},
keywords = {cyclizations, infrared spectroscopy, kinetics, Rabi splitting, vibrational strong coupling},

year = {2020},
}

@Article{LatherChemSci2022,
author ="Lather, Jyoti and Thabassum, Ahammad N. K. and Singh, Jaibir and George, Jino",
title  ="Cavity catalysis: modifying linear free-energy relationship under cooperative vibrational strong coupling",
journal  ="Chem. Sci.",
year  ="2022",
volume  ="13",
issue  ="1",
pages  ="195-202",

}

@article{KumarJACS2024,
author = {Kumar, Sunil and Biswas, Subha and Rashid, Umar and Mony, Kavya S. and Chandrasekharan, Gokul and Mattiotti, Francesco and Vergauwe, Robrecht M. A. and Hagenmuller, David and Kaliginedi, Veerabhadrarao and Thomas, Anoop},
title = {Extraordinary Electrical Conductance through Amorphous Nonconducting Polymers under Vibrational Strong Coupling},
journal = {J. Am. Chem. Soc.},
volume = {146},
number = {28},
pages = {18999-19008},
year = {2024},

}

@article{PatrahauAngew2024,
author = {Patrahau, B. and Piejko, M. and Mayer, R. J. and Antheaume, C. and Sangchai, T. and Ragazzon, G. and Jayachandran, A. and Devaux, E. and Genet, C. and Moran, J. and Ebbesen, T. W.},
title = {Direct Observation of Polaritonic Chemistry by Nuclear Magnetic Resonance Spectroscopy},
journal = {Angew. Chem. Int. Ed.},
volume = {63},
number = {23},
pages = {e202401368},
keywords = {NMR, vibrations, strong coupling, dispersion forces},
year = {2024},
}

@article{PiejkoJACS2023,
author = {Piejko, Maciej and Patrahau, Bianca and Joseph, Kripa and Muller, Cyprien and Devaux, Elo√Øse and Ebbesen, Thomas W. and Moran, Joseph},
title = {Solvent Polarity under Vibrational Strong Coupling},
journal = {J. Am. Chem. Soc.},
volume = {145},
number = {24},
pages = {13215-13222},
year = {2023},

}

@article{GuACSphot2023,
author = {Gu, Kaihao and Si, Qiankang and Li, Na and Gao, Feng and Wang, Liping and Zhang, Feng},
title = {Regulation of Recombinase Polymerase Amplification by Vibrational Strong Coupling of Water},
journal = {ACS Photonics},
volume = {10},
number = {5},
pages = {1633-1637},
year = {2023},

}

@article{SinghChemEurJ2024,
author = {Singh, Jaibir and Garg, Pallavi and Anand, Ramasamy Vijaya and George, Jino},
title = {Cavity Catalysis of an Enantioselective Reaction under Vibrational Strong Coupling},
journal = {Chem. Eur. J.},
volume = {30},
number = {26},
pages = {e202400607},
keywords = {Polaritonic chemistry, chiral discrimination, cavity quantum electrodynamics, chiral light-matter interaction, asymmetric synthesis},
year = {2024},
}

@article{JosephJACS2024,
author = {Joseph, Kripa and de Waal, Bas and Jansen, Stef A. H. and van der Tol, Joost J. B. and Vantomme, Ghislaine and Meijer, E. W.},
title = {Consequences of Vibrational Strong Coupling on Supramolecular Polymerization of Porphyrins},
journal = {J. Am. Chem. Soc.},
volume = {146},
number = {17},
pages = {12130-12137},
year = {2024},

}


@article{ZengJACS2023,
author = {Zeng, Hongfei and P\`erez-S\`anchez, Juan B. and Eckdahl, Christopher T. and Liu, Pufan and Chang, Woo Je and Weiss, Emily A. and Kalow, Julia A. and Yuen-Zhou, Joel and Stern, Nathaniel P.},
title = {Control of Photoswitching Kinetics with Strong {L}ight-{M}atter Coupling in a Cavity},
journal = {J. Am. Chem. Soc.},
volume = {145},
number = {36},
pages = {19655-19661},
year = {2023},
}

@article{LehmannARPC1994,
   author = "Lehmann, K K and Scoles, G and Pate, B H",
   title = "Intramolecular Dynamics from Eigenstate-Resolved
Infrared Spectra",
   journal= "Annu. Rev. Phys. Chem.",
   year = "1994",
   volume = "45",
   number = "Volume 45, ",
   pages = "241-274",

  }

@article{ZhuJPCL2024,
author = {Zhu, Guo Z. and Lao, Guanming and Dickerson, Claire E. and Caram, Justin R. and Campbell, Wesley C. and Alexandrova, Anastassia N. and Hudson, Eric R.},
title = {Extending the Large Molecule Limit: The Role of {F}ermi Resonance in Developing a Quantum Functional Group},
journal = {J. Phys. Chem. Lett.},
volume = {15},
number = {2},
pages = {590-597},
year = {2024},
}

@article{izrailev1990simple,
  title={Simple models of quantum chaos: Spectrum and eigenfunctions},
  author={Izrailev, Felix M},
  journal={Phys. Rep.},
  volume={196},
  number={5-6},
  pages={299--392},
  year={1990},
  publisher={Elsevier}
}

@article{jacobson2000visualizing,
  title={Visualizing intramolecular vibrational redistribution: expectation values of resonance operators},
  author={Jacobson, Matthew P and Field, Robert W},
  journal={Chem. Phys. Lett.},
  volume={320},
  number={5-6},
  pages={553--560},
  year={2000},
  publisher={Elsevier}
}

@article{ManikandanJPCA2009,
author = {Manikandan, Paranjothy and Semparithi, Aravindan and Keshavamurthy, Srihari},
title = {Decoding the Dynamical Information Embedded in Highly Excited Vibrational Eigenstates: State Space and Phase Space Viewpoints},
journal = {J. Phys. Chem. A},
volume = {113},
number = {9},
pages = {1717-1730},
year = {2009},
}

@article{KellmanACR2007,
author = {Kellman, Michael E. and Tyng, Vivian},
title = {The Dance of Molecules:  New Dynamical Perspectives on Highly Excited Molecular Vibrations},
journal = {Acc. Chem. Res.},
volume = {40},
number = {4},
pages = {243-250},
year = {2007},

}



@article{MillerCR1987,
author = {Miller, William H.},
title = {Tunneling and state specificity in unimolecular reactions},
journal = {Chem. Rev.},
volume = {87},
number = {1},
pages = {19-27},
year = {1987},
doi = {10.1021/cr00077a002},
}


@article{perez2023simulating,
  title={Simulating molecular polaritons in the collective regime using few-molecule models},
  author={P{\'e}rez-S{\'a}nchez, Juan B and Koner, Arghadip and Stern, Nathaniel P and Yuen-Zhou, Joel},
  journal={Proc. Natl. Acad. Sci. U.S.A.},
  volume={120},
  number={15},
  pages={e2219223120},
  year={2023},
  publisher={National Acad Sciences}
}

@article{weight2024ab,
  title={Ab Initio Approaches to Simulate Molecular Polaritons: Properties and Quantum Dynamics},
  author={Weight, Braden and Huo, Pengfei},
  journal={chemrxiv-2024-72ghz},
  year={2023}
}

@article{ke2024insights,
  title={Insights into the mechanisms of optical cavity-modified ground-state chemical reactions},
  author={Ke, Yaling and Richardson, Jeremy O},
  journal={J. Chem. Phys.},
  volume={160},
  number={22},
  year={2024},
  publisher={AIP Publishing}
}
@article{li2022quantum,
  title={Quantum simulations of vibrational strong coupling via path integrals},
  author={Li, Tao E and Nitzan, Abraham and Hammes-Schiffer, Sharon and Subotnik, Joseph E},
  journal={J. Phys. Chem. Lett.},
  volume={13},
  number={17},
  pages={3890--3895},
  year={2022},
  publisher={ACS Publications}
}

@article{li2024mesoscale,
  title={Mesoscale molecular simulations of {F}abry--{P}{\'e}rot vibrational strong coupling},
  author={Li, Tao E},
  journal={J. Chem. Theory Comput.},
  volume={20},
  number={16},
  pages={7016--7031},
  year={2024},
  publisher={ACS Publications}
}

@article{xiang2020intermolecular,
  title={Intermolecular vibrational energy transfer enabled by microcavity strong light--matter coupling},
  author={Xiang, Bo and Ribeiro, Raphael F and Du, Matthew and Chen, Liying and Yang, Zimo and Wang, Jiaxi and Yuen-Zhou, Joel and Xiong, Wei},
  journal={Science},
  volume={368},
  number={6491},
  pages={665--667},
  year={2020},
  publisher={American Association for the Advancement of Science}
}

@article{sun2024theoretical,
  title={Theoretical formulation of chemical equilibrium under vibrational strong coupling},
  author={Sun, Kaihong and Ribeiro, Raphael F},
  journal={Nat. Commun.},
  volume={15},
  number={1},
  pages={2405},
  year={2024},
  publisher={Nature Publishing Group UK London}
}

@article{ribeiro2022multimode,
  title={Multimode polariton effects on molecular energy transport and spectral fluctuations},
  author={Ribeiro, Raphael F},
  journal={Commun. Chem.},
  volume={5},
  number={1},
  pages={48},
  year={2022},
  publisher={Nature Publishing Group UK London}
}

@article{EssafiJPCA2018,
author = {Essafi, St{\'e}phanie and Harvey, Jeremy N.},
title = {Rates of Molecular Vibrational Energy Transfer in Organic Solutions},
journal = {J. Phys. Chem. A},
volume = {122},
number = {14},
pages = {3535-3540},
year = {2018},

}

@article{YooJPCA2004,
author = {Yoo, Hyun S. and DeWitt, Merrick J. and Pate, Brooks H.},
title = {Vibrational Dynamics of Terminal Acetylenes: {I}. {C}omparison of the Intramolecular Vibrational Energy Redistribution Rate of Gases and the Total Relaxation Rate of Dilute Solutions at Room Temperature},
journal = {J. Phys. Chem. A},
volume = {108},
number = {8},
pages = {1348-1364},
year = {2004},


}

@article{EllesARPC2006,
   author = "Elles, Christopher G. and Crim, F. Fleming",
   title = "CONNECTING CHEMICAL DYNAMICS IN GASES AND LIQUIDS", 
   journal= "Annu. Rev. Phys. Chem.",
   year = "2006",
   volume = "57",
   number = "Volume 57, 2006",
   pages = "273-302",
   
  }


@article{ShoshaniScirep2017,
	author = {Shoshani, O. and Shaw, S. W. and Dykman, M. I.},
	journal = {Sci. Rep.},
	number = {1},
	pages = {18091},
	title = {Anomalous Decay of Nanomechanical Modes Going Through Nonlinear Resonance},
	volume = {7},
	year = {2017},
	}

@article{SchaferJPCL2022,
author = {Sch\"{a}fer, Christian},
title = {Polaritonic Chemistry from First Principles via Embedding Radiation Reaction},
journal = {J. Phys. Chem. Lett.},
volume = {13},
number = {30},
pages = {6905-6911},
year = {2022},
}

@article{LourdeJPCA2009,
author = {Lourderaj, Upakarasamy and Hase, William L.},
title = {Theoretical and Computational Studies of Non-RRKM Unimolecular Dynamics},
journal = {J. Phys. Chem. A},
volume = {113},
number = {11},
pages = {2236-2253},
year = {2009},
}

@article{schafer2021shining,
  title={Shining light on the microscopic resonant mechanism responsible for cavity-mediated chemical reactivity},
  author={Sch{\"a}fer, Christian and Flick, Johannes and Ronca, Enrico and Narang, Prineha and Rubio, Angel},
  journal={arXiv:2104.12429},
  year={2021}
}

@article{chen2022cavity,
  title={Cavity-enabled enhancement of ultrafast intramolecular vibrational redistribution over pseudorotation},
  author={Chen, Teng Teng and Du, Matthew and Yang, Zimo and Yuen-Zhou, Joel and Xiong, Wei},
  journal={Science},
  volume={378},
  number={6621},
  pages={790--794},
  year={2022},
  publisher={American Association for the Advancement of Science}
}

@article{Hase2009nonrrkm,
author = {Lourderaj, Upakarasamy and Hase, William L.},
title = {Theoretical and Computational Studies of {N}on-{RRKM} Unimolecular Dynamics},
journal = {J. Phys. Chem. A},
volume = {113},
number = {11},
pages = {2236-2253},
year = {2009},

}

@article{farantos2009energy,
  title={Energy localization in molecules, bifurcation phenomena, and their spectroscopic signatures: The global view},
  author={Farantos, Stavros C and Schinke, Reinhard and Guo, Hua and Joyeux, Marc},
  journal={Chem. Rev.},
  volume={109},
  number={9},
  pages={4248--4271},
  year={2009},
  publisher={ACS Publications}
}

@article{du2022catalysis,
  title={Catalysis by dark states in vibropolaritonic chemistry},
  author={Du, Matthew and Yuen-Zhou, Joel},
  journal={Phys. Rev. Lett.},
  volume={128},
  number={9},
  pages={096001},
  year={2022},
  publisher={APS}
}


@article{campos2020polaritonic,
  title={Polaritonic normal modes in transition state theory},
  author={Campos-Gonzalez-Angulo, Jorge A and Yuen-Zhou, Joel},
  journal={J. Chem. Phys.},
  volume={152},
  number={16},
  pages={161101},
  year={2020},
  publisher={AIP Publishing LLC}
}

@article{li2022pimd,
author = {Li, Tao E. and Nitzan, Abraham and Hammes-Schiffer, Sharon and Subotnik, Joseph E.},
title = {Quantum Simulations of Vibrational Strong Coupling via Path Integrals},
journal = {J. Phys. Chem. Lett.},
volume = {13},
number = {17},
pages = {3890-3895},
year = {2022},
}

@article{davis1982surface,
  title={Surface-of-section analysis in the classical theory of multiphoton absorption},
  author={Davis, Michael J and Wyatt, Robert E},
  journal={Chem. Phys. Lett.},
  volume={86},
  number={3},
  pages={235--241},
  year={1982},
  publisher={Elsevier}
}

@article{shirts1987use,
  title={Use of classical {F}ourier amplitudes as quantum matrix elements: a comparison of {M}orse oscillator {F}ourier coefficients with quantum matrix elements},
  author={Shirts, Randall B},
  journal={J. Phys. Chem.},
  volume={91},
  number={9},
  pages={2258--2267},
  year={1987},
  publisher={ACS Publications}
}

@article{zhou2023interplay,
  title={Interplay between disorder, local relaxation, and collective behavior for an ensemble of emitters outside versus inside a cavity},
  author={Zhou, Zeyu and Chen, Hsing-Ta and Subotnik, Joseph E and Nitzan, Abraham},
  journal={Phys. Rev. A},
  volume={108},
  number={2},
  pages={023708},
  year={2023},
  publisher={APS}
}
@article{sun2025exploring,
  title={Exploring the Delocalization of Dark States in a Multimode Optical Cavity},
  author={Sun, Kunyang and Du, Matthew and Yuen-Zhou, Joel},
  journal={J. Phys. Chem. C},
  year={2025},
  publisher={ACS Publications}
}


@article{yu2025theoretical,
  title={Theoretical and quantum mechanical deconstruction of vibrational energy transfer pathways modified by collective vibrational strong coupling},
  author={Yu, Qi and Zhang, Dong H and Bowman, Joel M},
  journal={Nat. Commun.},
  volume={16},
  number={1},
  pages={6760},
  year={2025},
  publisher={Nature Publishing Group UK London}
}


@article{yu2023manipulating,
  title={Manipulating hydrogen bond dissociation rates and mechanisms in water dimer through vibrational strong coupling},
  author={Yu, Qi and Bowman, Joel M},
  journal={Nat. Commun.},
  volume={14},
  number={1},
  pages={3527},
  year={2023},
  publisher={Nature Publishing Group UK London}
}

@article{ke2025non,
    author = {Ke, Yaling},
    title = {Non-equilibrium origin of cavity-induced resonant modifications of chemical reactivities},
    journal = {J. Chem. Phys.},
    volume = {163},
    number = {5},
    pages = {054109},
    year = {2025},
    month = {08},
}


@article{reitz2025nonlinear,
  title={Nonlinear semiclassical spectroscopy of ultrafast molecular polariton dynamics},
  author={Reitz, Michael and Koner, Arghadip and Yuen-Zhou, Joel},
  journal={Phys. Rev. Lett.},
  volume={134},
  number={19},
  pages={193803},
  year={2025},
  publisher={APS}
}

@article{schwennicke2024molecular,
  title={When do molecular polaritons behave like optical filters?},
  author={Schwennicke, Kai and Koner, Arghadip and P{\'e}rez-S{\'a}nchez, Juan B and Xiong, Wei and Giebink, Noel C and Weichman, Marissa L and Yuen-Zhou, Joel},
  journal={arXiv:2408.05036},
  year={2024}
}

@article{yuen2024linear,
  title={Linear response of molecular polaritons},
  author={Yuen-Zhou, Joel and Koner, Arghadip},
  journal={J. Chem. Phys.},
  volume={160},
  number={15},
  year={2024},
  publisher={AIP Publishing}
}
@article{mondal2025polariton,
  title={Polariton spectra under the collective coupling regime. I. Efficient simulation of linear spectra and quantum dynamics},
  author={Mondal, M Elious and Vamivakas, A Nickolas and Cundiff, Steven T and Krauss, Todd D and Huo, Pengfei},
  journal={J. Chem. Phys.},
  volume={162},
  number={1},
  year={2025},
  publisher={AIP Publishing}
}

@Article{D3CP01415K,
author ="Weight, Braden M. and Li, Xinyang and Zhang, Yu",
title  ="Theory and modeling of light-matter interactions in chemistry: current and future",
journal  ="Phys. Chem. Chem. Phys.",
year  ="2023",
volume  ="25",
issue  ="46",
pages  ="31554-31577",
publisher  ="The Royal Society of Chemistry",
doi  ="10.1039/D3CP01415K",
url  ="http://dx.doi.org/10.1039/D3CP01415K",
abstract  ="Light–matter interaction not only plays an instrumental role in characterizing materials{'} properties via various spectroscopic techniques but also provides a general strategy to manipulate material properties via the design of novel nanostructures. This perspective summarizes recent theoretical advances in modeling light-matter interactions in chemistry{,} mainly focusing on plasmon and polariton chemistry. The former utilizes the highly localized photon{,} plasmonic hot electrons{,} and local heat to drive chemical reactions. In contrast{,} polariton chemistry modifies the potential energy curvatures of bare electronic systems{,} and hence their chemistry{,} via forming light-matter hybrid states{,} so-called polaritons. The perspective starts with the basic background of light-matter interactions{,} molecular quantum electrodynamics theory{,} and the challenges of modeling light-matter interactions in chemistry. Then{,} the recent advances in modeling plasmon and polariton chemistry are described{,} and future directions toward multiscale simulations of light–matter interaction-mediated chemistry are discussed."}


@book{jackson2012classical,
  title={Classical electrodynamics},
  author={Jackson, John David},
  year={2012},
  publisher={John Wiley \& Sons}
}

@book{norman2018principles,
  title={Principles and practices of molecular properties: Theory, modeling, and simulations},
  author={Norman, Patrick and Ruud, Kenneth and Saue, Trond},
  year={2018},
  publisher={John Wiley \& Sons}
}

@book{schleich2015quantum,
  title={Quantum optics in phase space},
  author={Schleich, Wolfgang P},
  year={2015},
  publisher={John Wiley \& Sons}
}

@book{fox2006quantum,
  title={Quantum optics: an introduction},
  author={Fox, Anthony Mark},
  volume={15},
  year={2006},
  publisher={Oxford university press}
}

@book{craig1998molecular,
  title={Molecular quantum electrodynamics: an introduction to radiation-molecule interactions},
  author={Craig, David Parker and Thirunamachandran, Thiru},
  year={1998},
  publisher={Courier Corporation}
}

@article{mandal2019investigating,
  title={Investigating new reactivities enabled by polariton photochemistry},
  author={Mandal, Arkajit and Huo, Pengfei},
  journal={J. Phys. Chem. Lett.},
  volume={10},
  number={18},
  pages={5519--5529},
  year={2019},
  publisher={ACS Publications}
}

@book{grynberg2010introduction,
  title={Introduction to quantum optics: from the semi-classical approach to quantized light},
  author={Grynberg, Gilbert and Aspect, Alain and Fabre, Claude},
  year={2010},
  publisher={Cambridge university press}
}

@book{cohen2024photons,
  title={Photons and atoms: introduction to quantum electrodynamics},
  author={Cohen-Tannoudji, Claude and Dupont-Roc, Jacques and Grynberg, Gilbert},
  year={2024},
  publisher={John Wiley \& Sons}
}

@article{schäfer2020relevance,
  title={Relevance of the quadratic diamagnetic and self-polarization terms in cavity quantum electrodynamics},
  author={Schäfer, Christian and Ruggenthaler, Michael and Rokaj, Vasil and Rubio, Angel},
  journal={ACS photonics},
  volume={7},
  number={4},
  pages={975--990},
  year={2020},
  publisher={ACS Publications}
}

@article{di2019resolution,
  title={Resolution of gauge ambiguities in ultrastrong-coupling cavity quantum electrodynamics},
  author={Di Stefano, Omar and Settineri, Alessio and Macr{\`\i}, Vincenzo and Garziano, Luigi and Stassi, Roberto and Savasta, Salvatore and Nori, Franco},
  journal={Nat. Phys.},
  volume={15},
  number={8},
  pages={803--808},
  year={2019},
  publisher={Nature Publishing Group UK London}
}

@article{de2018breakdown,
  title={Breakdown of gauge invariance in ultrastrong-coupling cavity QED},
  author={De Bernardis, Daniele and Pilar, Philipp and Jaako, Tuomas and De Liberato, Simone and Rabl, Peter},
  journal={Phys. Rev. A},
  volume={98},
  number={5},
  pages={053819},
  year={2018},
  publisher={APS}
}

@article{rokaj2018light,
  title={Light--matter interaction in the long-wavelength limit: no ground-state without dipole self-energy},
  author={Rokaj, Vasil and Welakuh, Davis M and Ruggenthaler, Michael and Rubio, Angel},
  journal={J. Phys. B: At. Mol. Opt. Phys.},
  volume={51},
  number={3},
  pages={034005},
  year={2018},
  publisher={IOP Publishing}
}

@article{power1959coulomb,
  title={Coulomb gauge in non-relativistic quantum electro-dynamics and the shape of spectral lines},
  author={Power, Edwin Albert and Zienau, Sigurd},
  journal={Philos. Trans. A Math. Phys. Eng. Sci.},
  volume={251},
  number={999},
  pages={427--454},
  year={1959},
  publisher={The Royal Society London}
}

@article{goppert2009elementary,
  title={Elementary processes with two quantum transitions},
  author={G{\"o}ppert-Mayer, Maria},
  journal={Ann. Phys.},
  volume={18},
  number={7-8},
  pages={466--479},
  year={2009},
  publisher={WILEY-VCH Verlag Berlin}
}

@article{flick2017atoms,
  title={Atoms and molecules in cavities, from weak to strong coupling in quantum-electrodynamics (QED) chemistry},
  author={Flick, Johannes and Ruggenthaler, Michael and Appel, Heiko and Rubio, Angel},
  journal={Proc. Natl. Acad. Sci. U. S. A.},
  volume={114},
  number={12},
  pages={3026--3034},
  year={2017},
  publisher={National Academy of Sciences}
}

@article{frisk2019ultrastrong,
  title={Ultrastrong coupling between light and matter},
  author={Frisk Kockum, Anton and Miranowicz, Adam and De Liberato, Simone and Savasta, Salvatore and Nori, Franco},
  journal={Nat. Rev. Phys.},
  volume={1},
  number={1},
  pages={19--40},
  year={2019},
  publisher={Nature Publishing Group UK London}
}

@article{mandal2020polariton,
  title={Polariton-mediated electron transfer via cavity quantum electrodynamics},
  author={Mandal, Arkajit and Krauss, Todd D and Huo, Pengfei},
  journal={J. Phys. Chem. B},
  volume={124},
  number={29},
  pages={6321--6340},
  year={2020},
  publisher={ACS Publications}
}
@article{guzzo2002numerical,
  title={On the numerical detection of the effective stability of chaotic motions in quasi-integrable systems},
  author={Guzzo, Massimiliano and Lega, Elena and Froeschl{\'e}, Claude},
  journal={Physica D: Nonlinear Phenomena},
  volume={163},
  number={1-2},
  pages={1--25},
  year={2002},
  publisher={Elsevier}
}

@book{skokos2016chaos,
  title={Chaos detection and predictability},
  author={Skokos, Charalampos Haris and Gottwald, Georg A and Laskar, Jacques},
  volume={1},
  year={2016},
  publisher={Springer}
}

@article{galego2015cavity,
  title={Cavity-induced modifications of molecular structure in the strong-coupling regime},
  author={Galego, Javier and Garcia-Vidal, Francisco J and Feist, Johannes},
  journal={Phys. Rev. X},
  volume={5},
  number={4},
  pages={041022},
  year={2015},
  publisher={APS}
}

@book{lichtenberg2013regular,
  title={Regular and chaotic dynamics},
  author={Lichtenberg, Allan J and Lieberman, Michael A},
  volume={38},
  year={2013},
  publisher={Springer Science \& Business Media}
}

@article{oxtoby1976nonlinear,
  title={Nonlinear resonance and stochasticity in intramolecular energy exchange},
  author={Oxtoby, David W and Rice, Stuart A},
  journal={J. Chem. Phys.},
  volume={65},
  number={5},
  pages={1676--1683},
  year={1976},
  publisher={American Institute of Physics}
}

@article{wong1999does,
  title={How does vibrational energy flow fill the molecular state space?},
  author={Wong, V and Gruebele, M},
  journal={J. Phys. Chem. A},
  volume={103},
  number={49},
  pages={10083--10092},
  year={1999},
  publisher={ACS Publications}
}

@article{vega2025theoretical,
  title={Theoretical insights into the resonant suppression effect in vibrational polariton chemistry},
  author={Vega, Sebastian Montillo and Ying, Wenxiang and Huo, Pengfei},
  journal={J. Am. Chem. Soc.},
  volume={147},
  number={23},
  pages={19727--19737},
  year={2025},
  publisher={ACS Publications}
}


@article{cohnjpcl2025,
author = {Cohn, Bar and Sribnyi, Artem and Nawagamuwage, Sithara U. and Zhou, Junhan and Shakeel, Muhammad and Rubtsov, Igor V. and Chuntonov, Lev},
title = {Controlling Intramolecular Vibrational Redistribution with an Infrared Photonic Cavity},
journal = {J. Phys. Chem. Lett.},
volume = {16},
number = {25},
pages = {6551-6558},
year = {2025},
doi = {10.1021/acs.jpclett.5c01342},
}


@article{sandeep2022manipulating,
  title={Manipulating the self-assembly of phenyleneethynylenes under vibrational strong coupling},
  author={Sandeep, Kulangara and Joseph, Kripa and Gautier, J{\'e}r{\^o}me and Nagarajan, Kalaivanan and Sujith, Meleppatt and Thomas, K George and Ebbesen, Thomas W},
  journal={J. Phys. Chem. Lett.},
  volume={13},
  number={5},
  pages={1209--1214},
  year={2022},
  publisher={ACS Publications}
}

@article{jayachandranphenomenological,
author = {Jayachandran, A. and Patrahau, B. and Ricca, J. G. and Mahato, M. K. and Pang, Y. and Nagarajan, K. and Thomas, A. and Genet, C. and Ebbesen, T. W.},
title = {A Phenomenological Symmetry Rule for Chemical Reactivity Under Vibrational Strong Coupling},
journal = {Angew. Chem. Int. Ed.},
pages = {e202503915},
year={2022},
keywords = {Charge transfer, Rule, Strong coupling, Symmetry, Vibrations},
doi = {https://doi.org/10.1002/anie.202503915},
url = {https://onlinelibrary.wiley.com/doi/abs/10.1002/anie.202503915},
eprint = {https://onlinelibrary.wiley.com/doi/pdf/10.1002/anie.202503915}
}

@article{mullerdiels,
  title={The Diels--Alder reaction as a mechanistic probe for vibrational strong coupling},
  author={Muller, Cyprien and Piejko, Maciej and Bascil, Sinan and Moran, Joseph},
  journal={Angew. Chem. Int. Ed.},
  volume={64},
  number={36},
  pages={e202509391},
  year={2025},
  publisher={Wiley Online Library}
}

@article{Werschnik_2007,
doi = {10.1088/0953-4075/40/18/R01},
url = {https://dx.doi.org/10.1088/0953-4075/40/18/R01},
year = {2007},
month = {sep},
publisher = {},
volume = {40},
number = {18},
pages = {R175},
author = {Werschnik, J and Gross, E K U},
title = {Quantum optimal control theory},
journal = {J. Phys. B: At. Mol. Opt. Phys.}
}

@article{henriksen2002laser,
  title={Laser control of chemical reactions},
  author={Henriksen, Niels E},
  journal={Chem. Soc. Rev.},
  volume={31},
  number={1},
  pages={37--42},
  year={2002},
  publisher={Royal Society of Chemistry}
}

@article{von2012optimal,
  title={Optimal control theory--closing the gap between theory and experiment},
  author={von den Hoff, Philipp and Thallmair, Sebastian and Kowalewski, Markus and Siemering, Robert and de Vivie-Riedle, Regina},
  journal={Phys. Chem. Chem. Phys.},
  volume={14},
  number={42},
  pages={14460--14485},
  year={2012},
  publisher={Royal Society of Chemistry}
}

@article{gordon1997active,
  title={Active control of the dynamics of atoms and molecules},
  author={Gordon, Robert J and Rice, Stuart A},
  journal={Annu. Rev. Phys. Chem.},
  volume={48},
  number={1},
  pages={601--641},
  year={1997},
  publisher={Annual Reviews 4139 El Camino Way, PO Box 10139, Palo Alto, CA 94303-0139, USA}
}

@article{gordon1999coherent,
  title={Coherent control of chemical reactions},
  author={Gordon, Robert J and Zhu, Langchi and Seideman, Tamar},
  journal={Acc. Chem. Res.},
  volume={32},
  number={12},
  pages={1007--1016},
  year={1999},
  publisher={ACS Publications}
}

@article{heyne2019infrared,
  title={Infrared laser excitation controlled reaction acceleration in the electronic ground state},
  author={Heyne, Karsten and Kühn, Oliver},
  journal={J. Am. Chem. Soc.},
  volume={141},
  number={30},
  pages={11730--11738},
  year={2019},
  publisher={ACS Publications}
}

@article{dian2002conformational,
  title={Conformational dynamics in a dipeptide after single-mode vibrational excitation},
  author={Dian, Brian C and Longarte, Asier and Zwier, Timothy S},
  journal={Science},
  volume={296},
  number={5577},
  pages={2369--2373},
  year={2002},
  publisher={American Association for the Advancement of Science}
}

@article{delor2014toward,
  title={Toward control of electron transfer in donor-acceptor molecules by bond-specific infrared excitation},
  author={Delor, Milan and Scattergood, Paul A and Sazanovich, Igor V and Parker, Anthony W and Greetham, Gregory M and Meijer, Anthony JHM and Towrie, Michael and Weinstein, Julia A},
  journal={Science},
  volume={346},
  number={6216},
  pages={1492--1495},
  year={2014},
  publisher={American Association for the Advancement of Science}
}

@article{nunes2020bond,
  title={Bond-breaking/bond-forming reactions by vibrational excitation: infrared-induced bidirectional tautomerization of matrix-isolated thiotropolone},
  author={Nunes, Cl{\'a}udio M and Pereira, Nelson AM and Reva, Igor and Amado, Patr{\'\i}cia SM and Cristiano, Maria LS and Fausto, Rui},
  journal={J. Phys. Chem. Lett.},
  volume={11},
  number={19},
  pages={8034--8039},
  year={2020},
  publisher={ACS Publications}
}

@article{nunes2021inducing,
  title={Inducing molecular reactions by selective vibrational excitation of a remote antenna with near-infrared light},
  author={Nunes, Cl{\'a}udio M and Pereira, Nelson AM and Viegas, Lu{\'\i}s P and e Melo, Teresa MVD Pinho and Fausto, Rui},
  journal={Chem. Commun.},
  volume={57},
  number={75},
  pages={9570--9573},
  year={2021},
  publisher={Royal Society of Chemistry}
}

@article{sorokin1960stimulated,
  title={Stimulated infrared emission from trivalent uranium},
  author={Sorokin, PP and Stevenson, MJ},
  journal={Phys. Rev. Lett.},
  volume={5},
  number={12},
  pages={557},
  year={1960},
  publisher={APS}
}

@article{bromberg1988birth,
  title={The birth of the laser},
  author={Bromberg, Joan Lisa},
  journal={Physics Today},
  volume={41},
  number={10},
  pages={26--33},
  year={1988},
  publisher={American Institute of Physics}
}

@article{imai2025accessing,
author = {Imai, Shunsuke and Hamada, Takumi and Nozaki, Misa and Fujita, Takatoshi and Takahashi, Mariko and Fujita, Yasuhiko and Harano, Koji and Uji-i, Hiroshi and Takai, Atsuro and Hirai, Kenji},
title = {Accessing a Hidden Pathway to Supramolecular Toroid through Vibrational Strong Coupling},
journal = {J. Am. Chem. Soc.},
volume = {147},
number = {27},
pages = {23528-23535},
year = {2025}

}

@article{mahatoexploring,
  title={Exploring excited state proton transfer in thin films under vibrational strong coupling},
  author={Mahato, Malay Krishna and Mony, Kavya S and Baliyan, Harsh and Biswas, Subha and Thomas, Anoop},
  journal={Angew. Chem.},
  volume={137},
  number={35},
  pages={e202424247},
  year={2025},
  publisher={Wiley Online Library}
}


@article{climent2020sn,
  title={On the sn 2 reactions modified in vibrational strong coupling experiments: reaction mechanisms and vibrational mode assignments},
  author={Climent, Cl{\`a}udia and Feist, Johannes},
  journal={Phys. Chem. Chem. Phys.},
  volume={22},
  number={41},
  pages={23545--23552},
  year={2020},
  publisher={Royal Society of Chemistry}
}

@inproceedings{casimir1948attraction,
  title={On the attraction between two perfectly conducting plates},
  author={Casimir, Hendrick BG},
  booktitle={Proc. Kon. Ned. Akad. Wet.},
  volume={51},
  pages={793},
  year={1948}
}

@article{lambrecht2002casimir,
  title={The Casimir effect: a force from nothing},
  author={Lambrecht, Astrid},
  journal={Physics World},
  volume={15},
  number={9},
  pages={29},
  year={2002},
  publisher={IOP Publishing}
}

@article{del2015quantum,
  title={Quantum theory of collective strong coupling of molecular vibrations with a microcavity mode},
  author={del Pino, Javier and Feist, Johannes and Garcia-Vidal, Francisco J},
  journal={New J. Phys.},
  volume={17},
  number={5},
  pages={053040},
  year={2015},
  publisher={IOP Publishing}
}

@article{lindoy2024investigating,
  title={Investigating the collective nature of cavity-modified chemical kinetics under vibrational strong coupling},
  author={Lindoy, Lachlan P and Mandal, Arkajit and Reichman, David R},
  journal={Nanophotonics},
  volume={13},
  number={14},
  pages={2617--2633},
  year={2024},
  publisher={De Gruyter}
}



@article{ke2024quantum,
  title={Quantum nature of reactivity modification in vibrational polariton chemistry},
  author={Ke, Yaling and Richardson, Jeremy O},
  journal={J. Chem. Phys.},
  volume={161},
  number={5},
  year={2024},
  pages = {054104},
  publisher={AIP Publishing}
}

@article{ke2025harnessingmultimodeopticalstructure,
  title={Harnessing multi-mode optical structure for chemical reactivity},
  author={Ke, Yaling and Assan, Jakob},
  journal={J. Chem. Phys.},
  volume={163},
  number={16},
  year={2025},
pages={164703},
  publisher={AIP Publishing}
}


@book{feynman2014qed,
  title={QED: The strange theory of light and matter},
  author={Feynman, Richard P},
  year={2014},
  publisher={Princeton University Press}
}

@article{garg2025unveiling,
  title={Unveiling the role of dark states in dynamic control of azopyrrole photoisomerization by light-matter interaction},
  author={Garg, Pallavi and Singh, Jaibir and Gaur, Ankit Kumar and Venkataramani, Sugumar and Sch{\"a}fer, Christian and George, Jino},
  journal={Commun. Chem.},
  volume={8},
  number={1},
  pages={192},
  year={2025},
  publisher={Nature Publishing Group UK London}
}

@article{garcia2019re,
  title={Re-evaluating the transition state for reactions in solution},
  author={Garcia-Meseguer, Rafael and Carpenter, Barry K},
  journal={Eur. J. Org. Chem.},
  volume={2019},
  number={2-3},
  pages={254--266},
  year={2019},
  publisher={Wiley Online Library}
}

@article{schwennicke2025molecular,
  title={When do molecular polaritons behave like optical filters?},
  author={Schwennicke, Kai and Koner, Arghadip and P{\'e}rez-S{\'a}nchez, Juan B and Xiong, Wei and Giebink, Noel C and Weichman, Marissa L and Yuen-Zhou, Joel},
  journal={Chem. Soc. Rev.},
  volume={54},
  number={13},
  pages={6482--6504},
  year={2025},
  publisher={Royal Society of Chemistry}
}


@article{perez2025cut,
  title={CUT-E as a 1/N expansion for multiscale molecular polariton dynamics},
  author={P{\'e}rez-S{\'a}nchez, Juan B and Koner, Arghadip and Raghavan-Chitra, Sricharan and Yuen-Zhou, Joel},
  journal={J. Chem. Phys.},
  volume={162},
  number={6},
  year={2025},
  publisher={AIP Publishing}
}

@article{pandey2022influence,
  title={Influence of low-frequency modes on dynamical concertedness in double proton transfer dynamics},
  author={Pandey, Priyanka and Naik, Shibabrat and Keshavamurthy, Srihari},
  journal={Commun. Nonlinear Sci. Numer. Simul.},
  volume={109},
  pages={106326},
  year={2022},
  publisher={Elsevier}
}
@article{pandey2022dynamic,
  title={Dynamic matching—{R}evisiting the {C}arpenter model},
  author={Pandey, Priyanka and Keshavamurthy, Srihari},
  journal={J. Phys. Org. Chem.},
  volume={35},
  number={11},
  pages={e4404},
  year={2022},
  publisher={Wiley Online Library}
}
@article{ess2008bifurcations,
  title={Bifurcations on potential energy surfaces of organic reactions},
  author={Ess, Daniel H and Wheeler, Steven E and Iafe, Robert G and Xu, Lai and Celebi-Oelcuem, Nihan and Houk, Kendall N},
  journal={Angew. Chem. Int. Ed.},
  volume={47},
  number={40},
  pages={7592--7601},
  year={2008},
  publisher={Wiley Online Library}
}
@article{hare2017post,
  title={Post-transition state bifurcations gain momentum--current state of the field},
  author={Hare, Stephanie R and Tantillo, Dean J},
  journal={Pure Appl. Chem.},
  volume={89},
  number={6},
  pages={679--698},
  year={2017},
  publisher={De Gruyter}
}

@article{mann2002ab,
  title={Ab initio direct dynamics study of cyclopropyl radical ring-opening},
  author={Mann, David J and Hase, William L},
  journal={Journal of the American Chemical Society},
  volume={124},
  number={13},
  pages={3208--3209},
  year={2002},
  publisher={ACS Publications}
}
@article{mann2002ring,
  title={Ring-opening of the cyclopropyl radical in the condensed phase: A combined density functional theory/molecular mechanics quasiclassical trajectory study},
  author={Mann, David J and Halls, Mathew D},
  journal={Physical Chemistry Chemical Physics},
  volume={4},
  number={20},
  pages={5066--5071},
  year={2002},
  publisher={Royal Society of Chemistry}
}

@article{collins2013nonstatistical,
  title={Nonstatistical dynamics on potentials exhibiting reaction path bifurcations and valley-ridge inflection points},
  author={Collins, Peter and Carpenter, Barry K and Ezra, Gregory S and Wiggins, Stephen},
  journal={J. Chem. Phys.},
  volume={139},
  number={15},
  pages={154108},
  year={2013},
  publisher={AIP Publishing}
}

@article{singleton2003mechanism,
  title={Mechanism of ene reactions of singlet oxygen. A two-step no-intermediate mechanism},
  author={Singleton, Daniel A and Hang, Chao and Szymanski, Michael J and Meyer, Matthew P and Leach, Andrew G and Kuwata, Keith T and Chen, Jenny S and Greer, Alexander and Foote, Christopher S and Houk, KN},
  journal={J. Am. Chem. Soc.},
  volume={125},
  number={5},
  pages={1319--1328},
  year={2003},
  publisher={ACS Publications}
}
@article{sheppard2009multidimensional,
  title={Multidimensional Exploration of Valley- Ridge Inflection Points on Potential-Energy Surfaces},
  author={Sheppard, April N and Acevedo, Orlando},
  journal={J. Am. Chem. Soc.},
  volume={131},
  number={7},
  pages={2530--2540},
  year={2009},
  publisher={ACS Publications}
}

@article{toma2001merging,
  title={Merging of 4+ 2 and 2+ 4 cycloaddition paths in the regiospecific dimerization of methacrolein. A case of concerted crypto-diradical cycloaddition},
  author={Toma, Lucio and Romano, Silvano and Quadrelli, Paolo and Caramella, Pierluigi},
  journal={Tetrahedron Letters},
  volume={42},
  number={30},
  pages={5077--5080},
  year={2001},
  publisher={Elsevier}
}
@article{caramella2002unexpected,
  title={An Unexpected Bispericyclic Transition Structure Leading to 4+ 2 and 2+ 4 Cycloadducts in the endo Dimerization of Cyclopentadiene},
  author={Caramella, Pierluigi and Quadrelli, Paolo and Toma, Lucio},
  journal={J. Am. Chem. Soc.},
  volume={124},
  number={7},
  pages={1130--1131},
  year={2002},
  publisher={ACS Publications}
}

@article{quadrelli2002merging,
  title={Merging and bifurcation of 4+ 2 and 2+ 4 cycloaddition modes in the archetypal dimerization of butadiene. A case of competing bispericyclic, pericyclic and diradical paths},
  author={Quadrelli, Paolo and Romano, Silvano and Toma, Lucio and Caramella, Pierluigi},
  journal={Tetrahedron letters},
  volume={43},
  number={48},
  pages={8785--8789},
  year={2002},
  publisher={Elsevier}
}

@article{andujar2012racing,
  title={Racing carbon atoms. Atomic motion reaction coordinates and structural effects on newtonian kinetic isotope effects},
  author={Andujar-De Sanctis, Ivonne L and Singleton, Daniel A},
  journal={Organic letters},
  volume={14},
  number={20},
  pages={5238--5241},
  year={2012},
  publisher={ACS Publications}
}

@article{carpenter2015effect,
  title={Effect of a chiral electrostatic cavity on product selection in a reaction with a bifurcating reaction path},
  author={Carpenter, Barry K},
  journal={Gregory S. Ezra: A Festschrift from Theoretical Chemistry Accounts},
  pages={151--158},
  year={2015},
  publisher={Springer}
}
@article{rehbein2011we,
  title={Do we fully understand what controls chemical selectivity?},
  author={Rehbein, Julia and Carpenter, Barry K},
  journal={Phys. Chem. Chem. Phys.},
  volume={13},
  number={47},
  pages={20906--20922},
  year={2011},
  publisher={Royal Society of Chemistry}
}
@article{hare2018post,
  title={Post-transition state bifurcations induce dynamical detours in {P}ummerer-like reactions},
  author={Hare, Stephanie R and Li, Ang and Tantillo, Dean J},
  journal={Chem. Sci.},
  volume={9},
  number={48},
  pages={8937--8945},
  year={2018},
  publisher={Royal Society of Chemistry}
}
@article{hong2014biosynthetic,
  title={Biosynthetic consequences of multiple sequential post-transition-state bifurcations},
  author={Hong, Young Joo and Tantillo, Dean J},
  journal={Nat. Chem.},
  volume={6},
  number={2},
  pages={104--111},
  year={2014},
  publisher={Nature Publishing Group UK London}
}
@article{tao2023symmetric,
  title={Symmetric Post-Transition State Bifurcation Reactions with {B}erry Pseudomagnetic Fields},
  author={Tao, Zhen and Qiu, Tian and Subotnik, Joseph E},
  journal={J. Phys. Chem. Lett.},
  volume={14},
  number={3},
  pages={770--778},
  year={2023},
  publisher={ACS Publications}
}
@article{garcia2021dynamical,
  title={The dynamical significance of valley-ridge inflection points},
  author={Garc{\'\i}a-Garrido, V{\'\i}ctor J and Wiggins, Stephen},
  journal={Chem. Phys. Lett.},
  volume={781},
  pages={138970},
  year={2021},
  publisher={Elsevier}
}
@article{agaoglou2020phase,
  title={The phase space mechanism for selectivity in a symmetric potential energy surface with a post-transition-state bifurcation},
  author={Agaoglou, M and Garc{\'\i}a-Garrido, VJ and Katsanikas, M and Wiggins, S},
  journal={Chem. Phys. Lett.},
  volume={754},
  pages={137610},
  year={2020},
  publisher={Elsevier}
}
@article{feng2024analogies,
  title={Analogies between photochemical reactions and ground-state post-transition-state bifurcations shed light on dynamical origins of selectivity},
  author={Feng, Zhitao and Guo, Wentao and Kong, Wang-Yeuk and Chen, Dongjie and Wang, Shunyang and Tantillo, Dean J},
  journal={Nat. Chem.},
  pages={1--9},
  year={2024},
  publisher={Nature Publishing Group UK London}
}

@article{isotopeeffectunimolecular,
    author = {Kumeda, Yuko and Taketsugu, Tetsuya},
    title = "{Isotope effect on bifurcating reaction path: Valley–ridge inflection point in totally symmetric coordinate}",
    journal = {The Journal of Chemical Physics},
    volume = {113},
    number = {2},
    pages = {477-484},
    year = {2000},
    publisher={American Institute of Physics},
}
@article{lasorne2003wave,
  title={Wave packet dynamics along bifurcating reaction paths},
  author={Lasorne, Benjamin and Dive, Georges and Lauvergnat, David and Desouter-Lecomte, Michele},
  journal={J. Chem. Phys.},
  volume={118},
  number={13},
  pages={5831--5840},
  year={2003},
  publisher={American Institute of Physics}
}

@article{xue2019ambimodal,
  title={Ambimodal trispericyclic transition state and dynamic control of periselectivity},
  author={Xue, Xiao-Song and Jamieson, Cooper S and Garcia-Borr{\`a}s, Marc and Dong, Xiaofei and Yang, Zhongyue and Houk, KN},
  journal={J. Am. Chem. Soc.},
  volume={141},
  number={3},
  pages={1217--1221},
  year={2019},
  publisher={ACS Publications}
}

@article{bailey2017failure,
  title={Failure and redemption of statistical and nonstatistical rate theories in the hydroboration of alkenes},
  author={Bailey, Johnathan O and Singleton, Daniel A},
  journal={J. Am. Chem. Soc.},
  volume={139},
  number={44},
  pages={15710--15723},
  year={2017},
  publisher={ACS Publications}
}

@article{guo2024running,
  title={Running wild through dirhodium tetracarboxylate-catalyzed combined {CH}{(C)}-functionalization$/${C}ope rearrangement landscapes: Does post-transition-state dynamic mismatching influence product distributions?},
  author={Guo, Wentao and Tantillo, Dean J},
  journal={J. Am. Chem. Soc.},
  volume={146},
  number={10},
  pages={7039--7051},
  year={2024},
  publisher={ACS Publications}
}

@article{bogle2012dynamic,
  title={Dynamic origin of the stereoselectivity of a nucleophilic substitution reaction},
  author={Bogle, Xavier S and Singleton, Daniel A},
  journal={Org. Lett.},
  volume={14},
  number={10},
  pages={2528--2531},
  year={2012},
  publisher={ACS Publications}
}

@article{manikandan2012chemical,
  title={Chemical dynamics simulations of {X}$^{-}$ + {CH}_{3}{Y} $\rightarrow$ {XCH}_{3}+{Y}$^{-}$ gas-phase {S$_{N}$}2 nucleophilic substitution reactions. {N}onstatistical dynamics and nontraditional reaction mechanisms},
  author={Manikandan, Paranjothy and Zhang, Jiaxu and Hase, William L},
  journal={J. Phys. Chem. A},
  volume={116},
  number={12},
  pages={3061--3080},
  year={2012},
  publisher={ACS Publications}
}

@article{wang2009recrossing,
  title={Recrossing and dynamic matching effects on selectivity in a {D}iels--{A}lder reaction},
  author={Wang, Zhihong and Hirschi, Jennifer S and Singleton, Daniel A},
  journal={Angew. Chem.},
  volume={121},
  number={48},
  pages={9320--9323},
  year={2009},
  publisher={Wiley Online Library}
}
@article{ussing2006dynamic,
  title={Dynamic effects on the periselectivity, rate, isotope effects, and mechanism of cycloadditions of ketenes with cyclopentadiene},
  author={Ussing, Bryson R and Hang, Chao and Singleton, Daniel A},
  journal={J. Am. Chem. Soc.},
  volume={128},
  number={23},
  pages={7594--7607},
  year={2006},
  publisher={ACS Publications}
}

@article{carpenter1995dynamic,
  title={Dynamic matching: The cause of inversion of configuration in the [1, 3] sigmatropic migration?},
  author={Carpenter, Barry K},
  journal={J. Am. Chem. Soc.},
  volume={117},
  number={23},
  pages={6336--6344},
  year={1995},
  publisher={ACS Publications}
}

@article{carpenter1985trajectories,
  title={Trajectories through an intermediate at a fourfold branch point. Implications for the stereochemistry of biradical reactions},
  author={Carpenter, Barry K},
  journal={J. Am. Chem. Soc.},
  volume={107},
  number={20},
  pages={5730--5732},
  year={1985},
  publisher={ACS Publications}
}

@article{carpenter1998dynamic,
  title={Dynamic behavior of organic reactive intermediates},
  author={Carpenter, Barry K},
  journal={Angew. Chem. Int. Ed.},
  volume={37},
  number={24},
  pages={3340--3350},
  year={1998},
  publisher={Wiley Online Library}
}

@article{doubleday1999direct,
  title={Direct Dynamics Quasiclassical Trajectory Study of the Stereochemistry of the Vinylcyclopropane- Cyclopentene Rearrangement},
  author={Doubleday, Charles and Nendel, Maja and Houk, KN and Thweatt, David and Page, Michael},
  journal={J. Am. Chem. Soc.},
  volume={121},
  number={19},
  pages={4720--4721},
  year={1999},
  publisher={American Chemical Society (ACS)}
}

@article{northrop2006vinylcyclobutane,
  title={Vinylcyclobutane- cyclohexene rearrangement: Theoretical exploration of mechanism and relationship to the Diels- Alder potential surface},
  author={Northrop, Brian H and Houk, KN},
  journal={J. Org. Chem.},
  volume={71},
  number={1},
  pages={3--13},
  year={2006},
  publisher={ACS Publications}
}

@article{doubleday1997direct,
  title={Direct dynamics study of the stereomutation of cyclopropane},
  author={Doubleday, Charles and Bolton, Kim and Hase, William L},
  journal={J. Am. Chem. Soc.},
  volume={119},
  number={22},
  pages={5251--5252},
  year={1997},
  publisher={ACS Publications}
}

@article{doubleday2001mechanism,
  title={Mechanism of the Vinylcyclopropane- Cyclopentene Rearrangement Studied by Quasiclassical Direct Dynamics},
  author={Doubleday, Charles},
  journal={J. Phys. Chem. A.},
  volume={105},
  number={26},
  pages={6333--6341},
  year={2001},
  publisher={ACS Publications}
}

@article{doubleday2002dynamics,
  title={Dynamics of the biradical mediating vinylcyclopropane--cyclopentene rearrangement},
  author={Doubleday, Charles and Li, Guosheng and Hase, William L},
  journal={Phys. Chem. Chem. Phys.},
  volume={4},
  number={2},
  pages={304--312},
  year={2002},
  publisher={Royal Society of Chemistry}
}

@article{baldwin1994stereochemistry,
  title={Stereochemistry of the Thermal Isomerization of Vinylcyclopropane to Cyclopentene},
  author={Baldwin, John E and Villarica, Karla A and Freedberg, Daron I and Anet, Frank AL},
  journal={J. Am. Chem. Soc.},
  volume={116},
  number={23},
  pages={10845--10846},
  year={1994},
  publisher={ACS Publications}
}

@article{Oda2022,
author = {Oda, Kohei and Tsutsumi, Takuro and Keshavamurthy, Srihari and Furuya, Kenji and Armentrout, P. B. and Taketsugu, Tetsuya},
title = {Dynamically Hidden Reaction Paths in the Reaction of {CF$_{3}$$^{+}$} $+$ {CO}},
journal = {ACS Phys. Chem. Au},
volume = {2},
number = {5},
pages = {388-398},
year = {2022},
publisher = {ACS Publications},
}

@article{eyring1935activated,
  title={The activated complex in chemical reactions},
  author={Eyring, Henry},
  journal={J. Chem. Phys.},
  volume={3},
  number={2},
  pages={107--115},
  year={1935},
  publisher={American Institute of Physics}
}

@article{yang2019mechanisms,
  title={Mechanisms and dynamics of reactions involving entropic intermediates},
  author={Yang, Zhongyue and Jamieson, Cooper S and Xue, Xiao-Song and Garcia-Borr{\`a}s, Marc and Benton, Tyler and Dong, Xiaofei and Liu, Fang and Houk, KN},
  journal={Trends Chem.},
  volume={1},
  number={1},
  pages={22--34},
  year={2019},
  publisher={Elsevier}
}

@article{ess2021quasiclassical,
  title={Quasiclassical direct dynamics trajectory simulations of organometallic reactions},
  author={Ess, Daniel H},
  journal={Accounts of Chemical Research},
  volume={54},
  number={23},
  pages={4410--4422},
  year={2021},
  publisher={ACS Publications}
}

@article{joy2023direct,
  title={Direct Dynamics Trajectories Demonstrate Dynamic Matching and Nonstatistical Radical Pair Intermediates during Fe-Oxo-Mediated C--H Functionalization Reactions},
  author={Joy, Jyothish and Ess, Daniel H},
  journal={J. Am. Chem. Soc.},
  volume={145},
  number={13},
  pages={7628--7637},
  year={2023},
  publisher={ACS Publications}
}

@article{LiJACS2024,
author = {Li, Hanwei and Mansoori Kermani, Maryam and Ottochian, Alistar and Crescenzi, Orlando and Janesko, Benjamin G. and Truhlar, Donald G. and Scalmani, Giovanni and Frisch, Michael J. and Ciofini, Ilaria and Adamo, Carlo},
title = {Modeling Multi-Step Organic Reactions: Can Density Functional Theory Deliver Misleading Chemistry?},
journal = {J. Am. Chem. Soc.},
volume = {146},
number = {10},
pages = {6721-6732},
year = {2024},
}

@article{kuanjpca2024,
author = {Kuan, Kai-Yuan and Hsu, Chao-Ping},
title = {Predicting Selectivity with a Bifurcating Surface: Inaccurate Model or Inaccurate Statistics of Dynamics?},
journal = {J. Phys. Chem. A.},
volume = {128},
number = {32},
pages = {6798-6805},
year = {2024},
}$doi = {10.1021/acs.jpca.4c04039},
}

@article{SugnyPRA2006,
  title = {Laser control in a bifurcating region},
  author = {Sugny, D. and Kontz, C. and Ndong, M. and Justum, Y. and Dive, G. and Desouter-Lecomte, M.},
  journal = {Phys. Rev. A},
  volume = {74},
  issue = {4},
  pages = {043419},
  numpages = {14},
  year = {2006},
  month = {Oct},
  publisher = {American Physical Society},
  doi = {10.1103/PhysRevA.74.043419},
  url = {https://link.aps.org/doi/10.1103/PhysRevA.74.043419}
}

@article{marston1989fourier,
  title={The {F}ourier grid {H}amiltonian method for bound state eigenvalues and eigenfunctions},
  author={Marston, C Clay and Balint-Kurti, Gabriel G},
  journal={J. Chem. Phys.},
  volume={91},
  number={6},
  pages={3571--3576},
  year={1989},
  publisher={AIP Publishing}
}

@article{camposchem2019,
title = {Designing Reactions with Post-Transition-State Bifurcations: Asynchronous Nitrene Insertions into {C}--{C} $\sigma$ Bonds},
journal = {Chem},
volume = {5},
number = {1},
pages = {227-236},
year = {2019},
author = {Renan B. Campos and Dean J. Tantillo},
keywords = {SDG7: Affordable and clean energy, SDG9: Industry, innovation, and infrastructure, SDG12: Responsible consumption and production, bifurcation, dynamics, selectivity, nitrene, potential energy surface, asynchrony},
abstract = {Summary
Discoveries of chemical reactions with potential energy surfaces with post-transition-state bifurcations are increasing in frequency. Although such potential energy surface features are often discovered accidentally, we demonstrate here that they can be designed rationally. We describe a process for designing such reactions and apply it to the design of a nitrene addition/alkyl-shift reaction with a post-transition state bifurcation. We examine substituent effects on this reaction and propose a dynamics-based model for selectivity control.}
}

@book{tannor2007introduction,
  title={Introduction to Quantum Mechanics},
  author={Tannor, D.J.},
  isbn={9781891389238},
  lccn={2006043933},
  year={2007},
  publisher={University Science Books}
}

@article{CarpenterChemRev2013,
author = {Carpenter, Barry K.},
title = {Energy Disposition in Reactive Intermediates},
journal = {Chem. Rev.},
volume = {113},
number = {9},
pages = {7265-7286},
year = {2013},
}

@article{CarpenterJPCA2022,
author = {Carpenter, Barry K.},
title = {Prediction of Kinetic Product Ratios: Investigation of a Dynamically Controlled Case},
journal = {J. Phys. Chem. A.},
volume = {127},
number = {1},
pages = {224-239},
year = {2023},
}

@article{LasorneJCP2005,
    author = {Lasorne, B. and Dive, G. and Desouter-Lecomte, M.},
    title = {Wave packets in a bifurcating region of an energy landscape: Diels-{A}lder dimerization of cyclopentadiene},
    journal = {J. Chem. Phys.},
    volume = {122},
    number = {18},
    pages = {184304},
    year = {2005},
    month = {05},
    abstract = {},
    issn = {0021-9606},
}

@article{ItoJCTC2022,
author = {Ito, Takuma and Maeda, Satoshi and Harabuchi, Yu},
title = {Kinetic Analysis of a Reaction Path Network Including Ambimodal Transition States: A Case Study of an Intramolecular {D}iels-{A}lder Reaction},
journal = {J. Chem. Theory Comput.},
volume = {18},
number = {3},
pages = {1663-1671},
year = {2022},
}

@article{SiebertJCTC2012,
author = {Siebert, Matthew R. and Manikandan, Paranjothy and Sun, Rui and Tantillo, Dean J. and Hase, William L.},
title = {Gas-Phase Chemical Dynamics Simulations on the Bifurcating Pathway of the Pimaradienyl Cation Rearrangement: Role of Enzymatic Steering in Abietic Acid Biosynthesis},
journal = {J. Chem. Theory Comput.},
volume = {8},
number = {4},
pages = {1212-1222},
year = {2012},
}

@article{ZouJACS2021,
author = {Zou, Yike and Houk, K. N.},
title = {Mechanisms and Dynamics of Synthetic and Biosynthetic Formation of Delitschiapyrones: Solvent Control of Ambimodal Periselectivity},
journal = {J. Am. Chem. Soc.},
volume = {143},
number = {30},
pages = {11734-11740},
year = {2021},
}

@article{seideman1992calculation,
  title={Calculation of the cumulative reaction probability via a discrete variable representation with absorbing boundary conditions},
  author={Seideman, Tamar and Miller, William H},
  journal={J. Chem. Phys.},
  volume={96},
  number={6},
  pages={4412--4422},
  year={1992},
  publisher={American Institute of Physics}
}

@article{KatsPRE2020,
  title = {Phase space analysis of the dynamics on a potential energy surface with an entrance channel and two potential wells},
  author = {Katsanikas, Matthaios and Garc\'{\i}a-Garrido, V\'{\i}ctor J. and Agaoglou, Makrina and Wiggins, Stephen},
  journal = {Phys. Rev. E},
  volume = {102},
  issue = {1},
  pages = {012215},
  numpages = {15},
  year = {2020},
  month = {Jul},
  publisher = {American Physical Society},
}

@article{Pilatowsky-Cameo_2021,
year = {2021},
month = {mar},
publisher = {IOP Publishing},
volume = {23},
number = {3},
pages = {033045},
author = {Pilatowsky-Cameo, Sa√∫l and Villase√±or, David and Bastarrachea-Magnani, Miguel A and Lerma-Hern√°ndez, Sergio and Santos, Lea F and Hirsch, Jorge G},
title = {Quantum scarring in a spin-boson system: fundamental families of periodic orbits},
journal = {New J. Phys.},
abstract = {As the name indicates, a periodic orbit is a solution for a dynamical system that repeats itself in time. In the regular regime, periodic orbits are stable, while in the chaotic regime, they become unstable. The presence of unstable periodic orbits is directly associated with the phenomenon of quantum scarring, which restricts the degree of delocalization of the eigenstates and leads to revivals in the dynamics. Here, we study the Dicke model in the superradiant phase and identify two sets of fundamental periodic orbits. This experimentally realizable atom‚Äìphoton model is regular at low energies and chaotic at high energies. We study the effects of the periodic orbits in the structure of the eigenstates in both regular and chaotic regimes and obtain their quantized energies. We also introduce a measure to quantify how much scarred an eigenstate gets by each family of periodic orbits and compare the dynamics of initial coherent states close and away from those orbits.}
}

@article{WisniackiPRE2001,
  title = {Localization properties of groups of eigenstates in chaotic systems},
  author = {Wisniacki, D. A. and Borondo, F. and Vergini, E. and Benito, R. M.},
  journal = {Phys. Rev. E},
  volume = {63},
  issue = {6},
  pages = {066220},
  numpages = {8},
  year = {2001},
  month = {May},
  publisher = {American Physical Society},
}

@article{WisniackiPRL2006,
  title = {Scarring by Homoclinic and Heteroclinic Orbits},
  author = {Wisniacki, D. A. and Vergini, E. and Benito, R. M. and Borondo, F.},
  journal = {Phys. Rev. Lett.},
  volume = {97},
  issue = {9},
  pages = {094101},
  numpages = {4},
  year = {2006},
  month = {Sep},
  publisher = {American Physical Society},
}

@article{Sibert_2008,
year = {2008},
month = {may},
publisher = {},
volume = {10},
number = {5},
pages = {053016},
author = {Sibert, E L and Vergini, E and Benito, R M and Borondo, F},
title = {Quantum localization through interference on homoclinic and heteroclinic circuits},
journal = {New J. Phys.},
abstract = {Localization effects due to scarring constitute one of the clearest indications of the relevance of interference in the transport of quantum probability density along quantized closed circuits in phase space. The corresponding path can be obvious, such as the scarring periodic orbit (PO) itself which produces time recurrences at multiples of the period. However, there are others more elaborate which only close asymptotically, for example, those associated with homoclinic and heteroclinic orbits. In this paper, we demonstrate that these circuits are also able to produce recurrences but at (semiclassically) longer times, of the order of the Ehrenfest time. The most striking manifestation of this phenomenon is the accumulation of quantum probability density along the corresponding circuits. The discussion is illustrated with an example corresponding to a typical PO of the quartic two-dimensional oscillator.}
}

@article{MantheJCP1993,
    author = {Manthe, Uwe and Miller, William H.},
    title = {The cumulative reaction probability as eigenvalue problem},
    journal = {J. Chem. Phys.},
    volume = {99},
    number = {5},
    pages = {3411-3419},
    year = {1993},
    month = {09},
    abstract = {It is shown that the cumulative reaction probability for a chemical reaction can be expressed (absolutely rigorously) as N(E)=∑kpk(E), where \{pk\} are the eigenvalues of a certain Hermitian matrix (or operator). The eigenvalues \{pk\} all lie between 0 and 1 and thus have the interpretation as probabilities, eigenreaction probabilities which may be thought of as the rigorous generalization of the transmission coefficients for the various states of the activated complex in transition state theory. The eigenreaction probabilities \{pk\} can be determined by diagonalizing a matrix that is directly available from the Hamiltonian matrix itself. It is also shown how a very efficient iterative method can be used to determine the eigenreaction probabilities for problems that are too large for a direct diagonalization to be possible. The number of iterations required is much smaller than that of previous methods, approximately the number of eigenreaction probabilities that are significantly different from zero. All of these new ideas are illustrated by application to three model problems—transmission through a one‐dimensional (Eckart potential) barrier, the collinear H+H2→H2+H reaction, and the three‐dimensional version of this reaction for total angular momentum J=0.},
    issn = {0021-9606},
}

@article{vela2001time,
  title={Time-frequency analysis of classical trajectories of polyatomic molecules},
  author={Vela-Arevalo, Luz V and Wiggins, Stephen},
  journal={Int. J. Bifurc. Chaos},
  volume={11},
  number={05},
  pages={1359--1380},
  year={2001},
  publisher={World Scientific}
}

@article{meyer1993wavelets,
  title={Wavelets: algorithms \& applications},
  author={Meyer, Yves},
  journal={Philadelphia: SIAM (Society for Industrial and Applied Mathematics},
  year={1993}
}

@article{mondal2025vibrational,
  title={Vibrational Strong Coupling in Cavity QED forms a Macroscopic Quantum State},
  author={Mondal, Elious and Vega, Sebastian Montillo and Huo, Pengfei},
  journal={chemrxiv-2025-llc4k},
  year={2025}
}

@article{kumar2025quantum,
  title={Quantum dynamical studies on a model for reactions exhibiting post-transition state bifurcation},
  author={Kumar, Atul and Keshavamurthy, Srihari},
  journal={J. Chem. Sci.},
  volume={137},
  number={4},
  pages={114},
  year={2025},
  publisher={Springer}
}

@article{kramer2015reaction,
  title={Reaction path bifurcation in an electrocyclic reaction: ring-opening of the cyclopropyl radical},
  author={Kramer, Zeb C and Carpenter, Barry K and Ezra, Gregory S and Wiggins, Stephen},
  journal={J. Phys. Chem. A},
  volume={119},
  number={25},
  pages={6611--6630},
  year={2015},
  publisher={ACS Publications}
}

@article{long2015coherent,
  title={Coherent coupling between a molecular vibration and Fabry--Perot optical cavity to give hybridized states in the strong coupling limit},
  author={Long, James P and Simpkins, BS},
  journal={ACS photonics},
  volume={2},
  number={1},
  pages={130--136},
  year={2015},
  publisher={ACS Publications}
}

@article{maitrajpcl2021,
author = {Maitra, Anwesha and Sarkar, Sohini and Leitner, David M. and Dawlaty, Jahan M.},
title = {Electric Fields Influence Intramolecular Vibrational Energy Relaxation and Line Widths},
journal = {J. Phys. Chem. Lett.},
volume = {12},
number = {32},
pages = {7818-7825},
year = {2021},
}

@article{xiang2024molecular,
  title={Molecular polaritons for chemistry, photonics and quantum technologies},
  author={Xiang, Bo and Xiong, Wei},
  journal={Chem. Rev.},
  volume={124},
  number={5},
  pages={2512--2552},
  year={2024},
  publisher={ACS Publications}
}

@article{zheng2025quantum,
  title={Quantum vibropolaritonic sensing},
  author={Zheng, Peng and Semancik, Steve and Barman, Ishan},
  journal={Sci. Adv.},
  volume={11},
  number={33},
  pages={eady7670},
  year={2025},
  publisher={American Association for the Advancement of Science}
}

@article{dang2025altering,
  title={Altering Glass Transition in Polymer Films through Vibrational Strong Coupling},
  author={Dang, Mitali and Maiti, Sourav and Chakraborty, Anamitra and Kothapalli, Gnana Maheswar and Nagarajan, Kalaivanan},
  journal={J. Phys. Chem. Lett.},
  volume={16},
  number={47},
  pages={12361--12368},
  year={2025},
  publisher={ACS Publications}
}

@article{orgiu2015conductivity,
  title={Conductivity in organic semiconductors hybridized with the vacuum field},
  author={Orgiu, Emanuele and George, J and Hutchison, James Andell and Devaux, E and Dayen, Jean-Fran{\c{c}}ois and Doudin, Bernard and Stellacci, F and Genet, Cyriaque and Schachenmayer, J and Genes, Claudiu and others},
  journal={Nature materials},
  volume={14},
  number={11},
  pages={1123--1129},
  year={2015},
  publisher={Nature Publishing Group UK London}
}

@article{gomez2023vibrational,
  title={Vibrational energy redistribution and polaritonic fermi resonances in the strong coupling regime},
  author={G{\'o}mez, Johana A and Vendrell, Oriol},
  journal={J. Phys. Chem. A},
  volume={127},
  number={7},
  pages={1598--1608},
  year={2023},
  publisher={ACS Publications}
}

@article{SepulvedaJPCC2025,
author = {Sepulveda, Jonathan and Monta{\~n}o-Priede, Jos{\'e} Luis and Aizpurua, Javier and Esteban, Ruben},
title = {Semianalytical Treatment of Collective Vibrational Strong Coupling in Infrared Phononic and Plasmonic Nanoantennas},
journal = {J. Phys. Chem. C},
volume = {129},
number = {27},
pages = {12374-12390},
year = {2025},
}

@article{MaedaIJQC2015,
author = {Maeda, Satoshi and Harabuchi, Yu and Ono, Yuriko and Taketsugu, Tetsuya and Morokuma, Keiji},
title = {Intrinsic reaction coordinate: Calculation, bifurcation, and automated search},
journal = {Int. J. Quantum Chem.},
volume = {115},
number = {5},
pages = {258-269},
keywords = {intrinsic reaction coordinate, transition state, bifurcation, potential energy surface, automated reaction path search},
year = {2015}
}

@ARTICLE{Minyaev1994883,
	author = {Minyaev, Ruslan M.},
	title = {Gradient lines on multidimensional potential energy surfaces and chemical reaction mechanisms},
	year = {1994},
	journal = {Russ. Chem. Rev.},
	volume = {63},
	number = {11},
	pages = {883},
	doi = {10.1070/RC1994v063n11ABEH000124},
	url = {https://www.scopus.com/inward/record.uri?eid=2-s2.0-25144453684&doi=10.1070%2fRC1994v063n11ABEH000124&partnerID=40&md5=405470faad062bf5876a872963ff1d8c},
	type = {Article},
	publication_stage = {Final},
	source = {Scopus},
}

@article{pavovsevic2023computational,
  title={Computational study on the catalytic control of endo/exo Diels-Alder reactions by cavity quantum vacuum fluctuations},
  author={Pavo{\v{s}}evi{\'c}, Fabijan and Smith, Robert L and Rubio, Angel},
  journal={Nature Communications},
  volume={14},
  number={1},
  pages={2766},
  year={2023},
  publisher={Nature Publishing Group UK London}
}

@article{GarnerJCP2025,
    author = {Garner, Scott M. and Li, Xiaosong and Hammes-Schiffer, Sharon},
    title = {Simulation of vibronic strong coupling and cavity-modified hydrogen tunneling dynamics},
    journal = {J. Chem. Phys.},
    volume = {163},
    number = {13},
    pages = {134113},
    year = {2025},
    month = {10},
    abstract = {Polaritons have gained significant attention for the tantalizing possibility of modifying chemical properties and dynamics by coupling molecules to resonant cavity modes to create hybrid light–matter quantum states. Herein, we implement the semiclassical nuclear–electronic orbital time-dependent configuration interaction (NEO-TDCI) approach, which treats electrons and specified nuclei on the same quantum mechanical level, while treating the cavity mode classically. This ab initio dynamics approach can describe both the electronic strong coupling and the vibrational strong coupling regimes at the same level of theory without invoking the Born–Oppenheimer separation between the quantum nuclei and the electrons. This approach is used to simulate resonant and off-resonant vibronic strong coupling, where the cavity mode couples to one or many vibronic transitions associated with joint electronic–nuclear excitations within a vibronic progression. In this case, the cavity mode couples to nuclear motions even for cavity frequencies typically associated with electronic strong coupling. This approach is also used to illustrate that coupling a molecule to a cavity mode can alter hydrogen tunneling dynamics. The semiclassical NEO-TDCI approach provides the foundation for investigating how polaritons may be able to influence chemical reactions involving tunneling and nonadiabatic effects.},
}

@article{WeightJACS2024,
author = {Weight, Braden M. and Weix, Daniel J. and Tonzetich, Zachary J. and Krauss, Todd D. and Huo, Pengfei},
title = {Cavity Quantum Electrodynamics Enables para- and ortho-Selective Electrophilic Bromination of Nitrobenzene},
journal = {J. Amer. Chem. Soc.},
volume = {146},
number = {23},
pages = {16184-16193},
year = {2024},
}

@article{ji2025selective,
  title={Selective excitation of IR-Inactive modes via vibrational polaritons: Insights from atomistic simulations},
  author={Ji, Xinwei and Li, Tao E},
  journal={J. Phys. Chem. Lett.},
  volume={16},
  number={20},
  pages={5034--5042},
  year={2025},
  publisher={ACS Publications}
}

@article{EssJPCA2020,
author = {Rollins, Nick and Pugh, Samuel L. and Maley, Steven M. and Grant, Benjamin O. and Hamilton, R. Spencer and Teynor, Matthew S. and Carlsen, Ryan and Jenkins, Jordan R. and Ess, Daniel H.},
title = {Machine Learning Analysis of Direct Dynamics Trajectory Outcomes for Thermal Deazetization of 2,3-Diazabicyclo[2.2.1]hept-2-ene},
journal = {The Journal of Physical Chemistry A},
volume = {124},
number = {23},
pages = {4813-4826},
year = {2020},
}



==> anc/SI_PTSBVSC.tex <==
\documentclass[10pt]{article}

% -------------------------------------------------
%               PAGE & LAYOUT
% -------------------------------------------------
\usepackage[a4paper, margin=1in]{geometry}
\setlength{\parskip}{6pt}
\setlength{\parindent}{0pt}

% -------------------------------------------------
%               PACKAGES
% -------------------------------------------------
\usepackage{amsmath, amssymb}
\usepackage{graphicx}
\usepackage{physics}
\usepackage{bm}
\usepackage{siunitx}
\usepackage{hyperref}
\usepackage{caption}
\usepackage{subcaption}
\usepackage{float}
\newcommand{\AK}{\textcolor{red}}

% \usepackage[hidelinks]{hyperref}
% \usepackage{tocloft}   
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thetable}{S\arabic{table}}
\renewcommand{\thesection}{S\arabic{section}}


\newenvironment{AKhighlight}
  {\begingroup\color{red}}
  {\endgroup}
% -------------------------------------------------
%               TITLE & AUTHORS
% -------------------------------------------------
\title{\textbf{Supplementary Information}
\vspace{0.4cm}

for

\vspace{0.6cm}

\Large{Vibrational strong coupling influences product selectivity in a model for post transition state bifurcation reactions}}

\author{
\begin{minipage}{\textwidth}
\centering
Subhadip Mondal\textsuperscript{+,[a]},
Atul Kumar\textsuperscript{+,[a]},
Srihari Keshavamurthy\textsuperscript{*,[a]}
\end{minipage}
}

\date{} 

% -------------------------------------------------
%               DOCUMENT
% -------------------------------------------------

\newcommand{\alttext}[1]{\par\vspace{3pt}
\begin{center}
\begin{minipage}
{0.95\linewidth}\footnotesize\textit{Alt text: #1}
\end{minipage}\end{center}}

\begin{document}

\maketitle

% -------------------------------------------------
%               AFFILIATIONS
% -------------------------------------------------
\begin{center}
\small
\textsuperscript{[a]}
Department of Chemistry, \\ Indian Institute of Technology Kanpur,
Uttar Pradesh 208016, India\\
\textsuperscript{*}E-mail: \href{mailto:srihari@iitk.ac.in}{srihari@iitk.ac.in}

\vspace{0.2cm}
\textsuperscript{+}These authors contributed equally.
\end{center}

\vspace{0.5cm}

\newcommand{\SIcontentsline}[2]{%
\noindent\textbf{\ref*{#1}.~\hyperref[#1]{#2}}
% \noindent\textbf{\hyperref[#1]{#2}}%
\leaders\hbox{.\kern0.5pt}\hfill%
\hyperref[#1]{\pageref*{#1}}%
\par\vspace{0.25cm}
}


\section*{\centering Table of Contents}

\vspace{0.5cm}

\SIcontentsline{sec:hamiltonian}{Details of the model potential energy surface}
\SIcontentsline{sec:convergence}{Numerical convergence studies}
\SIcontentsline{sec:branchingratio}{Branching ratio for different choice of parameters values}
\SIcontentsline{sec:Tavg_domain}{VSC landscape : time averaged domain probabilities}
\SIcontentsline{sec:zerophoton}{Zero photon case}
\SIcontentsline{sec:avgE}{Computing average energy components from the Pauli-Fierz Hamiltonian}
\SIcontentsline{sec:Method}{Methodology}
\SIcontentsline{sec:refs}{References}

\newpage
% -------------------------------------------------
%               SECTIONS
% -------------------------------------------------

\section{Details of the model potential energy surface}
\label{sec:hamiltonian}

The two-dimensional PTSB model employed in this work is adapted from Tao et al.\cite{tao2023symmetric} and designed to provide a minimal yet flexible representation of post-transition state bifurcation dynamics while retaining clear physical interpretation. The potential energy surface is constructed as a sum of one-dimensional anharmonic contributions along the reaction coordinate $x$, a transverse coordinate 
$y$, and coupling terms that generate the bifurcation and valley–ridge inflection (VRI) features. The parameters are chosen to ensure the existence of a reactant minimum, an index-$1$ saddle (TS$_1$), a VRI region leading to two competing product wells, and a second index-$1$ saddle (TS$_2$) separating the two products.

The $x$-coordinate parameters  $A=1/2$, $B=2/3$, $C=12$ in the $x$-dependent part of the potential
\begin{equation*}
    U_x({x}) = \overline{V}^{\ddagger}\left[A x^{4} - B x_{s} x^{3} -C x_{s}^{2} x^{2}\right]
\end{equation*}
are fixed throughout the study to control the qualitative shape of the reaction pathway. Here, $\overline{V}^{\ddagger} \equiv V^{\ddagger}_n/x_{s}^{4}$ with $V^{\ddagger}_n \equiv V^{\ddagger}/n$ sets the depth of the wells, where $x_{s}=0.2$ sets the distance between R and TS$_{2}$. This choice ensures a sufficiently anharmonic landscape with a well-defined barrier at TS$_1$ and a smooth descent into the post-transition-state region. Fixing these parameters allows systematic exploration of how the overall energy scale controlled by $\overline{V}^{\ddagger}$-influences bifurcation dynamics without altering the underlying topology of the PES. Varying $V^{\ddagger}_n$ rescales the depths of the reactant and product wells as well as the barrier height, while preserving the relative positions of stationary points, mainly R, TS$_1$, and TS$_2$, (Fig. \ref{fig:critical_points}), while position of P$_1$ and P$_2$ change slightly. This makes $V^{\ddagger}_n$ a natural control parameter for probing how changes in well depth and curvature affect trajectory transport, resonance conditions, and cavity-induced selectivity. If $A$, $B$, and $C$ were varied instead, the qualitative shape of the PES-including location of stationary points, could change, complicating interpretation by mixing topological and energetic effects. 


\textbf{Choice and scaling of $V^{\ddagger}_n$:} 
The barrier-scaling parameter $V^{\ddagger}$ used in the present work is adapted from the PTSB model introduced by Tao et al. \cite{tao2023symmetric}.
In that work, $V^{\ddagger}$ sets the overall energy scale of the potential, controlling both the depth of the reactant well and the energy separation between the first transition state (TS$_1$) and the post-transition-state region, while preserving the topology of the PTSB surface. 

For the purposes of the current study, the reference value of $V^{\ddagger}$ from \cite{tao2023symmetric} was scaled upward by a factor of 50 to $V^{\ddagger}= 3/1280$. This scaling was introduced to increase the absolute depth of the reactant and product wells and to ensure robust post-transition state trapping and well-defined product basins over the range of parameters investigated. Importantly, this uniform scaling does not alter the location or index of stationary points, nor does it modify the qualitative bifurcation topology of the potential energy surface; it only rescales energies and curvatures.\\
Starting from this scaled reference value $V^{\ddagger}$, it was then systematically reduced across a sequence of values $V^{\ddagger}_n$ in order to probe how progressive softening of the potential energy surface influences post-transition-state dynamics, cavity-induced resonances, and product selectivity. Because $V^{\ddagger}$ acts as a global energy prefactor in the model Hamiltonian, varying it provides a controlled way to tune well depths and barrier heights without changing the underlying PTSB structure. As a result, trends observed upon reducing $\overline{V}^{\ddagger}$ as $V^{\ddagger}_n$ can be directly attributed to energetic rescaling rather than changes in PES topology. The transverse potential
\begin{equation*}
    U_y({y}) = D y^{2} + F y^{4}
\end{equation*}
is chosen with positive $D=F=2/5$ to ensure confinement in the $y$-direction and to stabilize the product wells after bifurcation. These parameters set the stiffness of the transverse mode and therefore control the sensitivity of the system to lateral deviations near the VRI. Increasing $D$ or $F$ would suppress transverse excursions and reduce bifurcation sensitivity, whereas smaller values would enhance transverse instability and increase the likelihood of chaotic post-TS motion. In the present work, these parameters are fixed to isolate the effects of cavity coupling and barrier scaling.

    \begin{figure}[H]
    \centering  
    \includegraphics[width=0.5\textwidth]{SI_figures/results/criticalpoints_vs_Vddagger.pdf}
    \caption{Variations in the critical points location with varying parameter $\overline{V}^{\ddagger} \equiv V^{\ddagger}_n/x_{s}^{4}$ with $V^{\ddagger}_n \equiv V^{\ddagger}/n$. }
    \label{fig:critical_points}
    \alttext{Line graph of the x and y coordinates of the five critical points against the barrier parameter. The two product x-coordinates rise gradually as the barrier parameter increases, while all of the remaining coordinates stay essentially flat across the whole range.}
    \end{figure} 
    
The coupling potential
\begin{equation*}
    U_\alpha({x,y}) = G x^{2}y^{2} + Hx y^{2}(y^{2} -2) + \alpha xy
\end{equation*}
with  the coupling constants $G=1/2$, $H = 1$, and asymmetry parameter $\alpha$ introduces coupling between the reaction  and transverse coordinates.  The asymmetry parameter $\alpha$ breaks the symmetry between the two product channels and establishes a baseline preference for one product well over the other in the absence of coupling to the cavity. Keeping $\alpha$ fixed allows cavity-induced modifications of selectivity to be interpreted relative to a well-defined intrinsic bias. Larger values of $\alpha$ would dominate the branching behavior and reduce the relative influence of the cavity, while very small would produce nearly symmetric branching, obscuring cavity effects. For the present model, the overall PTSB topology, including the existence of a well-defined valley–ridge inflection (VRI) region separating the product wells, remains intact up to $\alpha \lesssim 0.2$.  The robustness of the PTSB topology for $\alpha \lesssim 0.2$ is illustrated in Fig.\ref{fig:varying_alpha}.

    \begin{figure}[H]
    \centering
    \includegraphics[width=0.5\textwidth]{SI_figures/results/varying_alpha_PESV2.pdf}
    \caption{PTSB potential energy surfaces shown for different values of the asymmetry parameter $\alpha$ for the case of $V^{\ddagger}_2$.}
    \label{fig:varying_alpha}
    \alttext{Six three-dimensional surface plots, each with a contour map projected below it, one per asymmetry value. As the asymmetry parameter increases from zero to 0.2, one product well deepens while the other becomes progressively shallower and its contour rings shrink.}
    \end{figure}
    
The nuclear mass is set to the carbon mass ($m=22034$ au) for both coordinates, providing a physically reasonable timescale for vibrational motion, with the model system of interest\cite{hare2017post}, while maintaining numerical stability in trajectory propagation. Changing the mass would rescale dynamical timescales and resonance conditions but would not qualitatively alter the PES topology.
    \begin{figure}[H]
    \centering  
    \includegraphics[width=0.5\textwidth]{SI_figures/results/energyCPvs_Vddagger.pdf}
    \caption{Variation of the products ($P_{1,2}$) and reactant ($R$) relevant well depths (in a.u) with $\overline{V}^{\ddagger}$. The energies of the two transition states $TS_{1,2}$ are also shown.}
    \label{fig:Energy_ofcriticalpoints}
    \alttext{Line graph of critical-point energies in atomic units against the barrier parameter. All four well and saddle energies rise roughly linearly toward the fixed first transition state energy, with the deeper product well lying lowest throughout.}
    \end{figure}
The cavity mode is modeled as a harmonic oscillator linearly coupled to the molecular dipole along the respective coordinate. The cavity-system coupling strength $\lambda_c$ is chosen to be in the VSC regime, ensuring that cavity effects are strong enough to influence dynamics. 

The specific numerical values chosen for the model parameters are not unique, and alternative parameter sets could be employed without qualitatively altering the conclusions of this study. The primary objective in constructing the present potential energy surface is to realize a well-defined post-transition state bifurcation (PTSB) topology, characterized by a reactant well, an index-1 transition state (TS$_1$), a valley–ridge inflection region, and two competing product wells separated by a second index-1 saddle (TS$_2$). As long as this critical-point structure is preserved, the essential dynamical features governing bifurcation and product selectivity remain unchanged. Variations in parameter values would mainly rescale energies, curvatures, or timescales\cite{tao2023symmetric,collins2013nonstatistical,KatsPRE2020}, but would not significantly modify the qualitative behavior of the system or the mechanisms explored in this work. The chosen parameters, therefore, serve to ensure a clear and controlled realization of a PTSB system with well-resolved stationary points, allowing systematic investigation of cavity-induced effects on post-transition state dynamics.

\subsection{Definition of the VRI}
A valley–ridge inflection (VRI) point is a non-stationary point on a potential energy surface (PES) at which the local character of the surface changes from a valley to a ridge (or vice versa) along a direction orthogonal to the reaction coordinate. Unlike minima or saddle points, the gradient of the potential does not vanish at a VRI point; instead, the defining feature is a change in curvature topology.\\
Mathematically, a VRI point is characterized by the following two conditions,
\begin{enumerate}
    \item \textbf{Vanishing curvature in one direction:} \\
    \\
    The Hessian matrix $\mathbf{H}$ of the potential has at least one zero eigenvalue,
    \begin{equation*}
    \det(\mathbf{H}) = 0
    \end{equation*}
where $\mathbf{H}$ is the Hessian matrix. This indicates an inflection in curvature.
\item \textbf{Orthogonality between gradient and zero-curvature direction:} \\

The gradient vector $\mathbf{g}=\nabla V$ is orthogonal to the eigenvector $\mathbf{v}_0$ corresponding to the zero eigenvalue of $\mathbf{H}$,
    \begin{equation*}
    \mathbf{g} \cdot \mathbf{v}_0 = 0
    \end{equation*}
\end{enumerate}
Together, these conditions distinguish a VRI point from a conventional saddle point: the PES is flat along one direction but still experiences a net force.
In practice, VRI point can be located without explicit diagonalization of the Hessian by identifying the simultaneous solutions of two scalar conditions as the intersection of the zero contours of

\begin{equation*}
\mathbf{g}^{\mathsf T} \operatorname{adj}[\mathbf{H}] \mathbf{g} = 0 \quad, 
\qquad
\det(\mathbf{H}) = 0
\end{equation*}

where $\operatorname{adj}[\mathbf{H}] = \det(\mathbf{H}) \mathbf{H}^{-1}$
is the adjugate of the Hessian.

\textbf{Significance of the VRI in the PTSB systems}

In post-transition state bifurcation (PTSB) reactions, the VRI region plays a central role in controlling product selectivity. After crossing the first transition state, reactive trajectories encounter the VRI region, where the PES no longer guides motion uniquely along a single downhill path. Instead, small perturbations of the initial conditions, intramolecular vibrational energy redistribution, or external coupling such as an optical cavity can divert trajectories toward different product channels. Consequently, the VRI region acts as a dynamical gateway that mediates branching behavior beyond the transition state.

For the present PTSB model, the VRI point is located at 
$(x,y)$=$(0.21,0.005)$ for the parameter set corresponding to $V^{\ddagger}_1$ with an associated potential energy of $E=-0.0313$ au. Upon reducing 
$V^{\ddagger}_n$ (increasing $n$), the position of the VRI point in configuration space remains unchanged, while its energy decreases systematically in accordance with the overall rescaling of the potential.

\subsection{Average System Energy associated with the initial wavepacket}

    \begin{figure}[H]
    \centering  
    \includegraphics[width=0.7\textwidth]{SI_figures/results/InitialWP_avgE.pdf}
    \caption{Variation of the initial average system energy, $\langle E_{S}\rangle = \langle \psi|H_{M}|\psi\rangle$ (in au) with changing  $\overline{V}^{\ddagger}$, for an initial wavepacket centered around the reactant well at $(x_{0},y_{0}) = (-0.85,0.016)$ au.}
    \label{fig:InitialWPenergy}
    \alttext{Line graph of the initial wavepacket average energy against the barrier parameter. }
    \end{figure}


\subsection{Time Averaged Bare Branching ratio (without cavity)}

    \begin{figure}[H]
    \centering  
    \includegraphics[width=0.7\textwidth]{SI_figures/results/withoutcavity_BR.pdf}
    \caption{Variation of time averaged bare branching ratio (without cavity coupling, $\lambda_{c} = 0$) with variation in $\overline{V}^{\ddagger}$ for initial wavepackets  centered around the reactant well at $(x_{0},y_{0}) = (-0.85,0.016)$ au with
    initial system energies $\langle E_{S} \rangle \approx 0.01$ au.}
    \label{fig:BR_withoutcavity}
    \alttext{Line graph of the cavity-free branching ratio against the barrier parameter.}
    \end{figure}
    
\section{Numerical convergence}

To ensure the robustness of the results, we performed systematic convergence tests with respect to both the total number of trajectories and the total integration time. Figure. \ref{fig:numconv_xcoupledBR}(a) shows the normalized branching ratio as a function of cavity frequency for three different ensemble sizes  for the representative case of $V^{\ddagger}_1$ at an average ensemble energy $\langle E_s \rangle = 0.01$ au. The resonance features and peak intensities are seen to be well converged at $20000$ trajectories, with no significant changes upon further increasing the ensemble size.

\label{sec:convergence}
    \begin{figure}[H]
    \centering  
    \includegraphics[width=0.9\textwidth]{SI_figures/results/numerical_conv.pdf}
    \caption{Branching ratio plots for the PTSB system under x-mode cavity coupling as a function of the cavity frequency $\omega_c$ (a) Convergence with respect to ensemble size for the case of  $V^{\ddagger}_2$ at $\langle E_s \rangle = 0.01$ au. The  grey baseline shows the normalized branching ratio for the uncoupled case. (b) Convergence with respect to total integration time for the case of  $V^{\ddagger}_1$ at $\langle E_s \rangle = 0.01$ au.}
    \label{fig:numconv_xcoupledBR}
    \alttext{Two line graphs of normalized branching ratio against cavity frequency. In the first, three ensemble sizes give overlapping curves; in the second, two total integration times also overlap, so peak position and height are converged in both tests.}
    \end{figure} 
   
Convergence with respect to the total propagation time, utilized to compute the average branching ratios, is shown in Fig. \ref{fig:numconv_xcoupledBR}(b).  Thus, based on these convergence tests, all classical simulations reported in the main text and supplementary information are performed using $20000$ trajectories and for a total integration time of $1$ ps.

    \begin{figure}[H]
    \centering  
    \includegraphics[width=0.85\textwidth]{SI_figures/results/varying_domainEcriteria.pdf}
    \caption{Branching ratios for the PTSB system under $x$-mode cavity coupling with the cavity frequency $\omega_c$ for different choices of the domain energy cutoff criteria. The  grey baseline shows the normalized branching ratio for the uncoupled case.}
    \label{fig:numconv_xcoupledBR_withdomain}
    \alttext{Two line graphs of normalized branching ratio against cavity frequency, one per barrier parameter. Three different domain energy cutoff criteria produce curves that overlap almost exactly, leaving both the resonance peak positions and their heights unchanged.}
    \end{figure}

\section{Branching ratio for different choice of parameter values}
\label{sec:branchingratio}

\subsection{Different values of initial ensemble-averaged energies \texorpdfstring{$\langle E_S\rangle$} {<Es>} and system-cavity coupling strengths \texorpdfstring{$\lambda_c$} {λc}}

In addition to numerical convergence, we examined the sensitivity of the branching ratio results to variations in the average ensemble energy $\langle E_S \rangle$ and the light–matter coupling strength $\lambda_c$. Fig. \ref{fig:varyE_xcoupledBR} compares the normalized branching ratio for two different initial ensemble energies. The overall features, including the position of the resonance peak and its enhancement relative to the uncoupled baseline, remain essentially unchanged. This indicates that the cavity-induced modulation of the branching ratio is not strongly dependent on the precise choice of initial ensemble energy, and reflects a robust dynamical effect rather than a fine-tuned energetic condition.

    \begin{figure}[H]
    \centering  
    \includegraphics[width=0.6\textwidth]{SI_figures/results/withE.pdf}
    \caption{Branching ratios for the PTSB system under $x$-mode cavity coupling for two different initial average energy of ensemble $\langle E_s \rangle$ with fixed parameter $V^{\ddagger}_2$.}
    \label{fig:varyE_xcoupledBR}
    \alttext{Line graph of normalized branching ratio against cavity frequency for two initial ensemble energies. Both curves produce qualitatively the same result.}
    \end{figure} 
    
    \begin{figure}[H]
    \centering  
    \includegraphics[width=1.0\textwidth]{SI_figures/results/witheta_varyVdag.pdf}
    \caption{Branching ratios for the PTSB system under $x$-mode cavity coupling for different light-matter coupling strength $\lambda_c$  with fixed values of $\langle E_S \rangle = 0.01$ au and $\alpha = 0.1$.}
    \label{fig:varyeta_withVdag}
    \alttext{Three line graphs of normalized branching ratio against cavity frequency, one per barrier parameter. Doubling the coupling strength broadens each profile, but qualitatively preserves the branching ratio feature.}
    \end{figure} 
    
Figure. \ref{fig:varyeta_withVdag} shows the effect of increasing the light–matter coupling strength. While the resonance position remains similar, a noticeable broadening of the resonance feature is observed at larger $\lambda_c$. This broadening can be attributed to stronger hybridization between the molecular $x$-mode and the cavity mode, which effectively increases the range of frequencies over which energy exchange between the system and cavity is efficient. Importantly, the qualitative behavior of the branching ratio remains unchanged, confirming that the resonance mechanism persists even under stronger coupling, albeit with a broader response.

\subsection{Results for different values of the asymmetry parameter \texorpdfstring{$\alpha$}{α}}

We also examined the sensitivity of the cavity-modified branching ratio to variations in the asymmetry parameter $\alpha$, which controls the intrinsic bias between the two product wells. Figure.\ref{fig:varyalpha_xcoupled} shows the normalized branching ratio as a function of cavity frequency for several values of $\alpha$ in the $x$-coupled case. Across the range of asymmetries considered, the qualitative resonance features remain unchanged: the position of the dominant resonance peak and its overall frequency dependence are preserved. This indicates that the cavity-induced resonance mechanism is robust with respect to changes in the intrinsic product asymmetry.

    \begin{figure}[H]
    \centering  
    \includegraphics[width=1.0\textwidth]{SI_figures/results/varying_alpha.pdf}
    \caption{Branching ratios for the PTSB system under $x$-mode cavity coupling  for different $\alpha$ with fixed $\langle E_s \rangle = 0.01$ au and $\lambda_c = 0.1$.}
    \label{fig:varyalpha_xcoupled}
    \alttext{Two line graphs of normalized branching ratio against cavity frequency for several asymmetry values. Peak height grows steadily with the asymmetry parameter, reaching about 1.5 in the first panel and about 2.4 in the second, with no shift in peak frequency.}
    \end{figure}
    
As $\alpha$ is increased, however, a systematic increase in the peak intensity is observed. This behavior is expected, since a larger $\alpha$ strengthens the underlying preference for the dominant product well, thereby amplifying the effect of cavity-induced modulation when the system is driven near resonance. Importantly, the persistence of the same resonance structure across different $\alpha$ values further supports the interpretation that the observed branching ratio features arise from resonant coupling to the system vibrational modes, rather than due to the intrinsic asymmetry of the product wells. 

\subsection{Frequency-dependent scaling of the light--matter coupling}
\label{sec:lambda_scaling}


In the main manuscript, we use a fixed light--matter coupling strength  $\lambda_c=0.1$~a.u. while scanning the cavity frequency $\omega_c$. The dimensionless coupling parameter is defined as
\begin{equation}
    \eta \equiv \frac{\Omega_R}{2\omega_c},
\end{equation}
where $\Omega_R$ is the Rabi splitting. Since $\eta$ depends explicitly on the cavity frequency for fixed $\lambda_c$, it is not strictly constant over the entire cavity-frequency range considered in the calculations. The value $\eta\simeq0.025$  quoted in the main text that corresponds to $\Omega_R \sim 100$ cm$^{-1}$ should therefore be understood as an approximate characterization of the coupling regime around the relevant molecular frequencies.

To examine whether the frequency dependence of $\eta$ influences the cavity-induced branching-ratio features, we additionally performed calculations in which $\lambda_c$ was scaled with the cavity frequency so as
to approximately maintain a constant $\eta$.

The scaling follows directly from the form of the light--matter interaction in the Pauli--Fierz Hamiltonian. For the bilinear interaction
\begin{equation}
    H_{\mathrm{int}} = \omega_c\lambda_c q_c\mu(x),
\end{equation}
the harmonic cavity coordinate can be written in terms of the creation and annihilation operators as
\begin{equation}
    \hat q_c = \frac{1}{\sqrt{2\omega_c}} \left(\hat a+\hat a^\dagger\right),
\end{equation}
and consequently
\begin{equation}
    \langle 1|\hat q_c|0\rangle =
    \frac{1}{\sqrt{2\omega_c}}.
\end{equation}
Thus, for a fixed molecular transition dipole, the light--matter coupling matrix element scales as
\begin{equation}
    g \propto
    \omega_c\lambda_c
    \langle 1|q_c|0\rangle
    \propto
    \lambda_c\sqrt{\omega_c}.
\end{equation}
Since the Rabi splitting satisfies $\Omega_R\simeq 2g$, the dimensionless coupling parameter scales as
\begin{equation}
    \eta
    =
    \frac{\Omega_R}{2\omega_c}
    \propto
    \frac{\lambda_c}{\sqrt{\omega_c}}.
\end{equation}
Therefore, maintaining approximately constant $\eta$ requires
\begin{equation}
    \frac{\lambda_c(\omega_c)}{\sqrt{\omega_c}}
    =
    \frac{\lambda_{c,0}}{\sqrt{\omega_{c,0}}},
\end{equation}
or equivalently
\begin{equation}
    \boxed{
    \lambda_c(\omega_c)
    =
    \lambda_{c,0}
    \sqrt{\frac{\omega_c}{\omega_{c,0}}}
    } ,
    \label{eq:lambda_scaling}
\end{equation}
where $\lambda_{c,0}$ is the reference coupling at the reference cavity
frequency $\omega_{c,0}$.
\begin{figure}[H]
    \centering
    \includegraphics[width=0.65\textwidth]{SI_figures/results/Scan_lambda_c.pdf}
    \caption{Frequency-dependent light--matter coupling strength used
    to maintain approximately constant dimensionless coupling $\eta$.
    The cavity coupling strength $\lambda_c$ is varied with cavity frequency
    according to
    $\lambda_c(\omega_c)=\lambda_{c,0}\sqrt{\omega_c/\omega_{c,0}}$,
    with $\lambda_{c,0}=0.1$ at the reference frequency $\omega_{c,0}$.
    Results are shown for the five barrier parameters
    $V_n^{\ddagger}$, $n=1,\ldots,5$.}
    \label{fig:lambda_scan}
    \alttext{Line graph of the frequency-dependent coupling strength against cavity frequency for five barrier parameter values. All five curves rise steeply at low frequency and then flatten progressively with cavity frequency, crossing the constant reference value of 0.1 atomic units between roughly 2000 and 3000 cm$^{-1}$.}
\end{figure}
Figure~\ref{fig:lambda_scan} shows the frequency-dependent values of $\lambda_c$ obtained from Eq.~\eqref{eq:lambda_scaling} for the five values of the barrier parameter, $V_n^{\ddagger}$, considered in this work. The required coupling strength increases systematically with increasing cavity
frequency, as expected from the square-root scaling in Eq.~\eqref{eq:lambda_scaling}.



\begin{figure}[H]
    \centering
    \includegraphics[width=0.8\textwidth]{SI_figures/results/BR_consteta.pdf}
    \caption{\textbf{Comparison of the normalized branching ratio obtained
    using fixed and frequency-dependent cavity coupling strengths.}
    Results are shown for $V_1^{\ddagger}$--$V_5^{\ddagger}$ as a function
    of the cavity frequency $\omega_c$. Solid curves with filled markers
    correspond to the original calculations with fixed $\lambda_c=0.1$,
    whereas curves with open-square markers correspond to the
    frequency-dependent scaling
    $\lambda_c(\omega_c)=\lambda_{c,0}
    \sqrt{\omega_c/\omega_{c,0}}$.}
    \label{fig:BR_lambda_scan}
    \alttext{Stacked line graphs of normalized branching ratio against cavity frequency for constant and frequency-dependent coupling, at five barrier parameter values. The two schemes trace nearly the same peaks}
    
We next compare the normalized branching ratios obtained with the original fixed coupling $\lambda_c=0.1$ and with the frequency-dependent scaling of Eq.~\eqref{eq:lambda_scaling}. The comparison is shown in
Fig.~\ref{fig:BR_lambda_scan} for all five values of $V_n^{\ddagger}$.


\end{figure}

The comparison demonstrates that the principal frequency-dependent features of the cavity-induced branching-ratio response are preserved when the frequency dependence of the coupling strength is explicitly taken into
account. In particular, the systematic evolution of the resonance structure across the sequence $V_1^{\ddagger}$--$V_5^{\ddagger}$, including the pronounced enhancement for $V_4^{\ddagger}$ and $V_5^{\ddagger}$, remains evident in the scaled-coupling calculations. The resonance features remain
associated with the same molecular dynamical frequency scales, although their intensities can change quantitatively, particularly for the softer potential-energy surfaces at smaller $V^{\ddagger}$.

These results indicate that the enhanced cavity response observed upon reducing $V^{\ddagger}$ cannot be attributed solely to the frequency dependence of the dimensionless coupling parameter resulting from keeping
$\lambda_c$ fixed. Rather, the characteristic frequency switching and the associated enhancement of product selectivity persist when the coupling is rescaled to approximately maintain a constant $\eta$. Thus, the principal qualitative conclusions of the present work are robust to this
frequency-dependent scaling of the light--matter coupling.


\section{VSC landscape: time averaged domain probabilities}
\label{sec:Tavg_domain}

The three-dimensional surface of the normalized branching ratio as a function of cavity frequency $\omega_c$ and $V^{\ddagger}_n$ was constructed on an effective $311 \times 100$ grid in the $(\omega_c,V^{\ddagger}_n)$ plane. 

    \begin{figure}[H]
    \centering  
    \includegraphics[width=0.7\textwidth]{SI_figures/results/domains_prob.pdf}
    \caption{ Projection of normalized time-averaged domain probabilities corresponding to Fig. $3$(a) and (b) in main text, over the 2-D plane of $V^{\ddagger}_n$ and $\omega_c$ (cm$^{-1}$). Here solid and dotted lines denotes the associated harmonic frequencies along the reaction coordinate $x$ and fundamental frequencies in two product wells, respectively as shown in main text (refer Fig.$2$(a); color coded). Shown for the (a)  Normalized time-averaged domain probability $\overline{\cal{P}}_{P_{1}}$. (b) Normalized time-averaged domain probability $\overline{\cal{P}}_{P_{2}}$. (c) Recrossed normalized time-averaged domain probability $\overline{\cal{R}}$. (d) Case when the population has entered neither of the three domains.}
    \label{fig:domain_prob3d}
    \alttext{Four heat maps of normalized domain probability over cavity frequency and barrier parameter, overlaid with mode-frequency curves. The first two show product probability ridges that track the overlaid curves; the last two show matching troughs in recrossing and in undecided population.}
    \end{figure}
    
         The sampling along $V^{\ddagger}$ was intentionally chosen to be non-uniform in order to maintain adequate resolution across all barrier-scaling regimes. Specifically, 40 grid points were used between $V^{\ddagger}_1$ and $V^{\ddagger}_2$, followed by 20 points each in the intervals $V^{\ddagger}_2 \rightarrow V^{\ddagger}_3$, $V^{\ddagger}_3 \rightarrow V^{\ddagger}_4$, and $V^{\ddagger}_4 \rightarrow V^{\ddagger}_5$. This piecewise refinement was adopted because a uniformly spaced grid would have led to significant undersampling in the low $V^{\ddagger}_n$ regime. Along the cavity-frequency axis, an initial coarse scan was performed over $100 \leq \omega_c \leq 4000~\mathrm{cm}^{-1}$ using 150 grid points. Based on the resonance structure identified in this scan, the frequency range $1000 \leq \omega_c \leq 3000~\mathrm{cm}^{-1}$ was subsequently refined with an additional 161 points at a uniform spacing of 12.5~$\mathrm{cm}^{-1}$. The final three-dimensional surface, therefore, combines global sampling with targeted refinement in the physically relevant frequency regime.
         
    \begin{figure}[H]
    \centering  
    \includegraphics[width=1.0\textwidth,height=10.0cm]{SI_ChemSci/SI_figures/results/Vdag_QMCM_withtime.pdf}
    \caption{ Variation of normalized branching ratio with cavity frequency for the case of $V_1^{\ddagger}$ and the time-resolved product-domain probabilities $\mathcal{P}_D(t)$ at  on and off resonant conditions corresponding to that. \textbf{Top Panel:} Normalized branching ratio $\overline{\mathcal{B}}$ as a function of cavity frequency $\omega_c$, classical (CM, blue circles) and quantum (QM, red squares). The on-resonance enhancement is observed near $\omega^{*}_{c_{on}}$ (purple dashed line), consistent with resonant coupling for $V_1^{\ddagger}$. Two off-resonant frequencies, $\omega^{l}_{c_{off}}$ (green) and $\omega^{r}_{c_{off}}$ (orange), are marked for comparison. \textbf{Bottom Panel:} Time-resolved product-domain probabilities $\mathcal{P}_D(t)$ for the marked frequencies in the top panel. The $\mathcal{P}_{P_1}(t)$ (solid) and $\mathcal{P}_{P_2}(t)$ (dotted), are obtained from CM (blue) and QM (red) dynamics at the off-resonant-left, on-resonant, and off-resonant-right cavity frequencies (left to right panels, color-coded borders matching the corresponding vertical line in the top panel). The enhanced branching ratio at $\omega^{*}_{c_{on}}$ correlates with a larger long-time population of $\mathcal{P}_{P_1}(t)$ relative to $\mathcal{P}_{P_2}(t)$, and CM and QM dynamics agree closely across all three frequencies. }
    \label{fig:domainprob_withtime}
    \alttext{A line graph of normalized branching ratio against cavity frequency above three time-resolved probability plots. The ratio peaks sharply near 3000 cm$^{-1}$, where the deeper-well population grows well above the other product, unlike at the two off-resonant frequencies.}
    \end{figure}

\section{Zero photon case}
\label{sec:zerophoton}


In the main manuscript, two different initial cavity states are considered. The cavity state used in Eq.~(5) in main,
\begin{equation*}
\phi(q_c) =
\left(\frac{\omega_c}{\pi\hbar}\right)^{1/4}
\exp\left(-\frac{\omega_c q_c^2}{2\hbar}\right),
\end{equation*}
corresponds to the ground state of the bare undisplaced cavity oscillator. For nonzero light-matter coupling, this state is not centered at the equilibrium position of the cavity coordinate in the coupled
Pauli-Fierz Hamiltonian. Consequently, its representation in the coupled light-matter system contains virtual photons.

A zero-photon cavity preparation can instead be constructed by displacing the cavity coordinate according to
\begin{equation*}
\phi(q_c;\lambda_c) =
\left(\frac{\omega_c}{\pi\hbar}\right)^{1/4} \exp\left[ -\frac{\omega_c(q_c-q_{c0})^2}{2\hbar} \right],
\end{equation*}
where \begin{equation*} q_{c0} = -\frac{\lambda_c}{\omega_c}\mu .
\end{equation*}
This state, given as Eq.~(6) in the main manuscript, corresponds to the displaced cavity ground state and removes the initial virtual-photon contribution. The subsequent dynamics in both cases are propagated using
the same fully coupled Pauli-Fierz Hamiltonian.
    \begin{figure}[H]
    \centering  
    \includegraphics[width=0.8\textwidth]{SI_ChemSci/SI_figures/results/VdagBR_ZP.pdf}
    \caption{Branching ratios for the PTSB system under $x$-mode cavity coupling compared for the virtual and zero photon cases for five representative $V_n^{\ddagger}$.}
    \label{fig:ZPVP}
    \alttext{Stacked line graphs of normalized branching ratio against cavity frequency for virtual-photon and zero-photon initial cavity states, at five barrier parameter values. The two sets of curves overlap closely at every barrier value, differing only slightly in the peak height for the low barrier parameter values.}
    \end{figure}

To assess the sensitivity of the cavity-induced product selectivity to this choice of initial cavity preparation, we compare the normalized branching ratios obtained using the virtual-photon and zero-photon initial states. Fig. \ref{fig:ZPVP} shows this comparison for the five representative cases of $V_n^{\ddagger}$ shown in main. In both cases, the two initial-state preparations produce closely similar frequency-dependent branching-ratio profiles. In particular, associated frequency-dependent qualitative features in branching ratio are retained in the zero-photon calculations. Thus, frequency-dependent cavity-induced modification of the product branching ratio is not sensitive to whether the initial cavity state is taken to be virtual photon case of Eq.~(5) or the displaced zero-photon state of Eq.~(6).

    \begin{figure}[H]
    \centering
    \includegraphics[width=0.8\textwidth]{SI_ChemSci/SI_figures/results/avgE_V2V4_CM_ZP.pdf}
    \caption{Average classical energies (indicated in the legend) for zero photon case are shown as a function of time for  (a) $V^{\ddagger}_{2}$ with $\omega_{c}=1200$ cm$^{-1}$ (off resonance), $\omega_{c}=\omega_{P_{1}}^{x} = 2586$ cm$^{-1}$ (on resonance) and (b) $V^{\ddagger}_{4}$ with $\omega_{c}=1071$ cm$^{-1}$ (off resonance),  $\omega_{c}=\omega_{P_{2}}^{x} = 1871$ cm$^{-1}$ (on resonance).}
    \label{fig:avgECM_V2V4ZP}
    \alttext{Two line graphs of average classical energy in kcal/mol against time up to 500 fs. Cavity energy rises and system energy falls in both panels; the on-resonance pair separates much further and sooner than the off-resonance pair.}
    \end{figure}

In addition to the branching-ratio comparison, we also examined the
time-dependent average energy exchange between the system and cavity  for the zero-photon initial cavity state Fig.\ref{fig:avgECM_V2V4ZP}. The classical ensemble-averaged energies defined in Sec.~\ref{sec:avgE} allows us to directly compare the cavity-system energy-exchange dynamics obtained from the zero-photon initial state with those discussed in the main manuscript for the virtual-photon initial state.

These results indicate that the observed selectivity modulation is not a consequence of initializing the cavity with virtual photons. We therefore use the virtual-photon initial state of Eq.~(5) for the main calculations and provide the zero-photon comparison here as a check of the robustness of the reported results.
    


\section{Computing average energy components from the Pauli-Fierz Hamiltonian}
\label{sec:avgE}

To analyze the energy exchange between different degrees of freedom, we
decompose the total light--matter Hamiltonian into system, cavity,
interaction, and dipole self-energy (DSE) contributions. Thus we can write 
\begin{equation*}
H = H_{\mathrm{S}} + H_{\mathrm{C}} +
        H_{\mathrm{int}}+ H_{\mathrm{DSE}} 
\end{equation*}
The matter (system) Hamiltonian describing the nuclear motion on the
PTSB potential energy surface is given by
\begin{equation*}
H_{\mathrm{S}} = \frac{p_x^{\,2}}{2m} +\frac{p_y^{\,2}}{2m} + U(x,y)
\end{equation*}
where $U(x,y)$ is the  two-dimensional PTSB potential given above. The Hamiltonian of the single mode cavity is given by
\begin{equation*}
H_{\mathrm{C}} =\frac{1}{2}\left(p_c^{\,2}+\omega_c^{2}q_c^{\,2}\right)
\end{equation*}
with $\omega_c$ being the cavity frequency.
The light-matter interaction term arises from the bilinear
coupling between the cavity $x$-coordinate and the molecular dipole
\begin{equation*}
H_{\mathrm{int}} = \lambda_c \, \omega_c \, q_c \, \mu(x),
\end{equation*}
where $\lambda_c$ is the light-matter coupling strength and $\mu(x)$ is the dipole function defined in the main text.
The energy associated with the dipole self-energy (DSE) term is given by
\begin{equation*}
H_{\mathrm{DSE}}=\frac{1}{2} \lambda_c^{2} \mu(x)^{2}
\end{equation*}
For the initial state of interest we time-evolve using the split-operator formalism to obtain the state $\Psi(t)$ and compute the time-dependent average energy components as
\begin{align*}
E^{QM}_{\mathrm{S}}(t)
&=
\langle \Psi(t) | H_{\mathrm{S}} | \Psi(t) \rangle, \\
 E^{QM}_{\mathrm{C}}(t) 
&=
\langle \Psi(t) | H_{\mathrm{C}} | \Psi(t) \rangle, \\
 E^{QM}_{\mathrm{int}}(t) 
&=
\langle \Psi(t) | H_{\mathrm{int}} | \Psi(t) \rangle, \\
 E^{QM}_{\mathrm{DSE}}(t) 
&=
\langle \Psi(t) | H_{\mathrm{DSE}} | \Psi(t) \rangle .
\end{align*}

The corresponding classical ensemble-averaged energies of each component are computed as 
\begin{align*}
 E^{CM}_{\mathrm{S}}(t) &= \frac{1}{N_{\mathrm{traj}}} \sum_{n=1}^{N_{\mathrm{traj}}} H^{(n)}_{\mathrm{S}}(x,y,p_{x},p_{y};t) \\
 E^{CM}_{\mathrm{C}}(t) & = \frac{1}{N_{\mathrm{traj}}} \sum_{n=1}^{N_{\mathrm{traj}}} H^{(n)}_{\mathrm{C}}(q_{c},p_{c};t) \\
 E^{CM}_{\mathrm{DSE}}(t) &= \frac{1}{N_{\mathrm{traj}}} \sum_{n=1}^{N_{\mathrm{traj}}} H^{(n)}_{\mathrm{DSE}}(x,q_{c};t) \\
 E^{CM}_{\mathrm{int}}(t) &= \frac{1}{N_{\mathrm{traj}}} \sum_{n=1}^{N_{\mathrm{traj}}} H^{(n)}_{\mathrm{int}}(x;t)
\end{align*}
where $N_{traj}$ is total ensemble size of trajectories used in the classical simulation.
The total average energy 
\begin{equation*}
 E_{\mathrm{tot}}  =
 E_{\mathrm{S}}  +
 E_{\mathrm{C}}  +
 E_{\mathrm{int}} +
 E_{\mathrm{DSE}}
\end{equation*}
is conserved in both quantum and classical cases.


\section{Methodology}
\label{sec:Method}
\subsection{Quantum dynamics}
\label{appenqm}
Starting with the initial polarition wavepacket, we solve the corresponding time-dependent Schr\"{o}dinger equation on a grid using the well-established split-operator method\cite{feit1983solution} involving the short time propagator
\begin{equation*}
    \hat{U}(\Delta t) = \exp\left(-i\frac{\Delta t}{2\hbar}\hat{V}\right) \exp \left(-i\frac{\Delta t}{\hbar}\hat{T} \right) \exp \left(-i\frac{\Delta t}{2\hbar}\hat{V}\right) \label{split_opr}
\end{equation*}
with $\hat{T}$ and $\hat{V}$ being the kinetic and potential energy operators respectively. The value of $\hbar$ is taken as unity in atomic units. Initial states are time-evolved over the timescale of interest with a step size of $\Delta t = 4$ a.u to ensure convergence. We chose a $256 \times 256$ spatial grid. The range of spatial coordinates for the molecular $x$, $y$ modes and the cavity mode are $[-1.5, 1.5]$, $[-1.5, 1.5]$, and $[-300, 300]$ au respectively.

\subsection{Classical dynamics}
\label{appencm}

The classical analog of the quantum wave packet is a Gaussian probability distribution $\rho(\mathbf{Q},\mathbf{P})$ with the same widths in position and momentum. Here, $\mathbf{Q}=(x,y,q_{c})$ and the corresponding conjugate momenta are denoted as $\mathbf{P}=(p_{x}, p_{y}, p_{c})$. The time evolution of this distribution is given by\cite{smdwksjcp2022}
\begin{equation*}
\begin{split}
    \rho_{cl}(\mathbf{Q},\mathbf{P},t) & = \int\int d\mathbf{Q}^{\prime}d\mathbf{P}^{\prime} \delta[\mathbf{Q}-\mathbf{Q}_{t}(\mathbf{P}^{\prime},\mathbf{Q}^{\prime})] \\ & \times \delta[\mathbf{P}-\mathbf{P}_{t}(\mathbf{P}^{\prime},\mathbf{Q}^{\prime})] \, \rho_{cl}(\mathbf{Q}^{\prime},\mathbf{P}^{\prime},0)  \label{rho_cl}
\end{split}
\end{equation*}
where $\mathbf{Q}_{t}(\mathbf{P}^{\prime},\mathbf{Q}^{\prime})$ and $\mathbf{P}_{t}(\mathbf{P}^{\prime},\mathbf{Q}^{\prime})$ represent the time-evolved phase-space coordinates as functions of the initial conditions. For our initial polaritonic wavepacket, the corresponding classical distribution $\rho_{cl}(\mathbf{Q},\mathbf{P},0) = \rho_{cl}(\mathbf{r},\mathbf{p},0) \rho_{cl}(q_{c},p_{c},0) \label{rho_cl_tot_0}$ is a Wigner distribution with $\mathbf{r}=(x,y)$ and $\mathbf{p}=(p_{x},p_{y})$, respectively centered at $(x_{0},p_{x_{0}}=0,y_{0},p_{y_{0}}=0,q_{c_{0}}=0,p_{c_{0}}=0)$ in the phase space.
The form of $\rho_{cl}(\mathbf{r},\mathbf{p},0)  \equiv \rho_{cl}(x,p_{x},0)\rho_{cl}(y,p_{y},0)$ is given by the expression
with
\begin{eqnarray}
        \rho_{cl}(x,p_{x},0) & = & \left(\frac{1}{\pi \sigma_{x} \sigma_{p_{x}}} \right)  \exp \left[-\frac{(x-x_{0})^{2}}{\sigma^{2}_{x}} - \frac{p_{x}^{2}}{\sigma^{2}_{p_{x}}}\right] \nonumber \\
        \rho_{cl}(y,p_{y},0)  &=& \left(\frac{1}{\pi \sigma_{y} \sigma_{p_{y}}} \right)  \exp \left[-\frac{(y-y_{0})^{2}}{\sigma^{2}_{y}} - \frac{p_{y}^{2}}{\sigma^{2}_{p_{y}}}\right] \nonumber
\end{eqnarray}
In the above, the position and momentum widths are denoted by $\sigma_{i} = (\hbar/m\omega^{i}_{\mathrm{R}})^{1/2}$ and $\sigma_{p_{i}} = (\hbar m\omega^{i}_{\mathrm{R}})^{1/2}$ respectively, with $(i=x,y)$. Similarly, for the cavity mode we take
\begin{equation}
    \rho_{cl}(q_{c},p_{c},0) = \left(\frac{1}{\pi \sigma_{q_{c}} \sigma_{p_{c}}} \right)  \exp \left[-\frac{q_{c}^{2}}{\sigma^{2}_{q_{c}}} - \frac{p_{c}^{2}}{\sigma^{2}_{p_{c}}}\right] \label{wignervirtualphoton}
\end{equation}
However, the above corresponds to the ``virtual photon"\cite{mondal2023phase} scenario in the optical cavity. To ensure the ``zero photon" condition, the corresponding Wigner distribution of the initial cavity state is taken to be
\begin{equation}
    \rho_{cl}(q_{c},p_{c},0) = \left(\frac{1}{\pi \sigma_{q_{c}} \sigma_{p_{c}}} \right)  \exp \left[-\frac{\left(q_{c}-q_{c_{0}}\right)^{2}}{\sigma^{2}_{q_{c}}} - \frac{p_{c}^{2}}{\sigma^{2}_{p_{c}}}\right] \label{wignerzerophoton}
\end{equation}
where, $q_{c_{0}}=-\frac{\lambda_{c}}{\omega_{c}}\mu$.  To compute classical domain probability, we initiate an ensemble of initial conditions sampled according to the initial density $\rho_{cl}(\mathbf{Q},\mathbf{P},0)$ and integrate their equation of motion forward in time using a fourth-order Runge–Kutta method.



\section{References}
\phantomsection
\label{sec:refs}

\vspace{-1.4cm}
\renewcommand{\refname}{}
\bibliographystyle{Wiley-chemistry}
\bibliography{SI_PTSBVSC}
% \bibliographystyle{wiley-chemistry]
% \bibliography{references.bib}

% -------------------------------------------------

\end{document}


